Constraining the real scalar singlet extension of the SM

The real scalar singlet extension of the standard model provides a minimal framework in which the Higgs sector can realise a strong first-order electroweak phase transition and improve the stability of the electroweak vacuum. We combine the electroweak phase transition and high-scale vacuum stability with current and projected collider probes, including precision Higgs measurements, the Higgs trilinear coupling, EWPO and resonant searches for a heavy singlet-like scalar in $ZZ$ and di-Higgs final states. Focusing on a singlet heavier than the standard model Higgs, we find that there is parameter space compatible with a strong first-order electroweak phase transition for singlet-like scalar masses up to nearly 1 TeV. Deviations in the Higgs self-coupling can be larger than those in the Higgs--$Z$ coupling, making Higgs-potential measurements a key probe. We find that the HL-LHC will test a large fraction of the parameter space, while the FCC will provide ultimate discovery and model-discrimination capabilities.

==> anc/rxSM_NLO_b1/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Mon 7 Apr 2025 01:09:56


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



R2GC_100_1 = Coupling(name = 'R2GC_100_1',
                      value = '(ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2) + (cw**2*ee**2*complex(0,1)*G**2)/(192.*cmath.pi**2*sw**2) + (5*ee**2*complex(0,1)*G**2*sw**2)/(1728.*cw**2*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_100_2 = Coupling(name = 'R2GC_100_2',
                      value = '-0.003472222222222222*(ee**2*complex(0,1)*G**2)/cmath.pi**2 + (cw**2*ee**2*complex(0,1)*G**2)/(192.*cmath.pi**2*sw**2) + (17*ee**2*complex(0,1)*G**2*sw**2)/(1728.*cw**2*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_101_3 = Coupling(name = 'R2GC_101_3',
                      value = '-0.08333333333333333*(cw*ee*complex(0,1)*G**2)/(cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':1})

R2GC_102_4 = Coupling(name = 'R2GC_102_4',
                      value = '(cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':1})

R2GC_104_5 = Coupling(name = 'R2GC_104_5',
                      value = '-0.0625*(complex(0,1)*G**2*yb**2)/cmath.pi**2 - (complex(0,1)*G**2*yt**2)/(16.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_105_6 = Coupling(name = 'R2GC_105_6',
                      value = '(ee**2*complex(0,1)*G**2)/(96.*cmath.pi**2*sw**2)',
                      order = {'QCD':2,'QED':2})

R2GC_125_7 = Coupling(name = 'R2GC_125_7',
                      value = '-0.005208333333333333*G**4/cmath.pi**2',
                      order = {'QCD':4})

R2GC_125_8 = Coupling(name = 'R2GC_125_8',
                      value = 'G**4/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_126_9 = Coupling(name = 'R2GC_126_9',
                      value = '-0.005208333333333333*(complex(0,1)*G**4)/cmath.pi**2',
                      order = {'QCD':4})

R2GC_126_10 = Coupling(name = 'R2GC_126_10',
                       value = '(complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_127_11 = Coupling(name = 'R2GC_127_11',
                       value = '(complex(0,1)*G**4)/(192.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_127_12 = Coupling(name = 'R2GC_127_12',
                       value = '-0.015625*(complex(0,1)*G**4)/cmath.pi**2',
                       order = {'QCD':4})

R2GC_128_13 = Coupling(name = 'R2GC_128_13',
                       value = '-0.020833333333333332*(complex(0,1)*G**4)/cmath.pi**2',
                       order = {'QCD':4})

R2GC_129_14 = Coupling(name = 'R2GC_129_14',
                       value = '(complex(0,1)*G**4)/(288.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_129_15 = Coupling(name = 'R2GC_129_15',
                       value = '-0.03125*(complex(0,1)*G**4)/cmath.pi**2',
                       order = {'QCD':4})

R2GC_130_16 = Coupling(name = 'R2GC_130_16',
                       value = '-0.0625*(complex(0,1)*G**4)/cmath.pi**2',
                       order = {'QCD':4})

R2GC_130_17 = Coupling(name = 'R2GC_130_17',
                       value = '(complex(0,1)*G**4)/(4.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_131_18 = Coupling(name = 'R2GC_131_18',
                       value = '(-3*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_131_19 = Coupling(name = 'R2GC_131_19',
                       value = '(-23*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_132_20 = Coupling(name = 'R2GC_132_20',
                       value = '(complex(0,1)*G**2)/(12.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_136_21 = Coupling(name = 'R2GC_136_21',
                       value = '-0.16666666666666666*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_140_22 = Coupling(name = 'R2GC_140_22',
                       value = '(complex(0,1)*G**2*MB)/(6.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_142_23 = Coupling(name = 'R2GC_142_23',
                       value = '-0.05555555555555555*(ee*complex(0,1)*G**2*sw)/(cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_143_24 = Coupling(name = 'R2GC_143_24',
                       value = '-0.3333333333333333*(G**2*yb)/(cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_144_25 = Coupling(name = 'R2GC_144_25',
                       value = '(complex(0,1)*G**2*yb*cmath.cos(theta))/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_145_26 = Coupling(name = 'R2GC_145_26',
                       value = '(complex(0,1)*G**2)/(48.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_145_27 = Coupling(name = 'R2GC_145_27',
                       value = '(3*complex(0,1)*G**2)/(32.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_146_28 = Coupling(name = 'R2GC_146_28',
                       value = '-0.0625*(complex(0,1)*G**2)/cmath.pi**2',
                       order = {'QCD':2})

R2GC_147_29 = Coupling(name = 'R2GC_147_29',
                       value = 'G**3/(24.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_147_30 = Coupling(name = 'R2GC_147_30',
                       value = '(11*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_152_31 = Coupling(name = 'R2GC_152_31',
                       value = '-0.041666666666666664*G**3/cmath.pi**2',
                       order = {'QCD':3})

R2GC_152_32 = Coupling(name = 'R2GC_152_32',
                       value = '(-11*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_155_33 = Coupling(name = 'R2GC_155_33',
                       value = '(5*complex(0,1)*G**4)/(48.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_155_34 = Coupling(name = 'R2GC_155_34',
                       value = '(19*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_156_35 = Coupling(name = 'R2GC_156_35',
                       value = '(23*complex(0,1)*G**4)/(192.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_157_36 = Coupling(name = 'R2GC_157_36',
                       value = '(31*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_158_37 = Coupling(name = 'R2GC_158_37',
                       value = '(-17*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_159_38 = Coupling(name = 'R2GC_159_38',
                       value = '(-7*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_160_39 = Coupling(name = 'R2GC_160_39',
                       value = '(7*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_164_40 = Coupling(name = 'R2GC_164_40',
                       value = '(complex(0,1)*G**2*MT)/(6.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_167_41 = Coupling(name = 'R2GC_167_41',
                       value = '(ee*complex(0,1)*G**2*sw)/(9.*cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_168_42 = Coupling(name = 'R2GC_168_42',
                       value = '(G**2*yb)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_169_43 = Coupling(name = 'R2GC_169_43',
                       value = '-0.3333333333333333*(G**2*yb)/cmath.pi**2',
                       order = {'QCD':2,'QED':1})

R2GC_170_44 = Coupling(name = 'R2GC_170_44',
                       value = '(G**2*yt)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_171_45 = Coupling(name = 'R2GC_171_45',
                       value = '-0.3333333333333333*(G**2*yt)/cmath.pi**2',
                       order = {'QCD':2,'QED':1})

R2GC_172_46 = Coupling(name = 'R2GC_172_46',
                       value = '(G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_173_47 = Coupling(name = 'R2GC_173_47',
                       value = '(complex(0,1)*G**2*yt*cmath.cos(theta))/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_194_48 = Coupling(name = 'R2GC_194_48',
                       value = '-0.125*(complex(0,1)*G**2*MB*yb*cmath.sin(theta))/(cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_194_49 = Coupling(name = 'R2GC_194_49',
                       value = '-0.125*(complex(0,1)*G**2*MT*yt*cmath.sin(theta))/(cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_195_50 = Coupling(name = 'R2GC_195_50',
                       value = '(complex(0,1)*G**2*yb*cmath.sin(theta))/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_196_51 = Coupling(name = 'R2GC_196_51',
                       value = '(complex(0,1)*G**2*yt*cmath.sin(theta))/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_200_52 = Coupling(name = 'R2GC_200_52',
                       value = '-0.0625*(complex(0,1)*G**2*yb**2*cmath.sin(theta)**2)/cmath.pi**2',
                       order = {'QCD':2,'QED':2})

R2GC_200_53 = Coupling(name = 'R2GC_200_53',
                       value = '-0.0625*(complex(0,1)*G**2*yt**2*cmath.sin(theta)**2)/cmath.pi**2',
                       order = {'QCD':2,'QED':2})

R2GC_210_54 = Coupling(name = 'R2GC_210_54',
                       value = '-0.03125*(complex(0,1)*G**2*yb**2*cmath.sin(2*theta))/cmath.pi**2',
                       order = {'QCD':2,'QED':2})

R2GC_210_55 = Coupling(name = 'R2GC_210_55',
                       value = '-0.03125*(complex(0,1)*G**2*yt**2*cmath.sin(2*theta))/cmath.pi**2',
                       order = {'QCD':2,'QED':2})

R2GC_75_56 = Coupling(name = 'R2GC_75_56',
                      value = '(ee*complex(0,1)*G**2)/(18.*cmath.pi**2)',
                      order = {'QCD':2,'QED':1})

R2GC_76_57 = Coupling(name = 'R2GC_76_57',
                      value = '-0.16666666666666666*(complex(0,1)*G**3)/cmath.pi**2',
                      order = {'QCD':3})

R2GC_77_58 = Coupling(name = 'R2GC_77_58',
                      value = '-0.1111111111111111*(ee*complex(0,1)*G**2)/cmath.pi**2',
                      order = {'QCD':2,'QED':1})

R2GC_91_59 = Coupling(name = 'R2GC_91_59',
                      value = '-0.125*(complex(0,1)*G**2*MB**2)/cmath.pi**2',
                      order = {'QCD':2})

R2GC_91_60 = Coupling(name = 'R2GC_91_60',
                      value = '-0.125*(complex(0,1)*G**2*MT**2)/cmath.pi**2',
                      order = {'QCD':2})

R2GC_92_61 = Coupling(name = 'R2GC_92_61',
                      value = '-0.0625*(complex(0,1)*G**2*yb**2)/cmath.pi**2',
                      order = {'QCD':2,'QED':2})

R2GC_92_62 = Coupling(name = 'R2GC_92_62',
                      value = '-0.0625*(complex(0,1)*G**2*yt**2)/cmath.pi**2',
                      order = {'QCD':2,'QED':2})

R2GC_93_63 = Coupling(name = 'R2GC_93_63',
                      value = '-0.125*(complex(0,1)*G**2*MB*yb*cmath.cos(theta))/(cmath.pi**2*cmath.sqrt(2))',
                      order = {'QCD':2,'QED':1})

R2GC_93_64 = Coupling(name = 'R2GC_93_64',
                      value = '-0.125*(complex(0,1)*G**2*MT*yt*cmath.cos(theta))/(cmath.pi**2*cmath.sqrt(2))',
                      order = {'QCD':2,'QED':1})

R2GC_94_65 = Coupling(name = 'R2GC_94_65',
                      value = '-0.0625*(complex(0,1)*G**2*yb**2*cmath.cos(theta)**2)/cmath.pi**2',
                      order = {'QCD':2,'QED':2})

R2GC_94_66 = Coupling(name = 'R2GC_94_66',
                      value = '-0.0625*(complex(0,1)*G**2*yt**2*cmath.cos(theta)**2)/cmath.pi**2',
                      order = {'QCD':2,'QED':2})

R2GC_95_67 = Coupling(name = 'R2GC_95_67',
                      value = '(ee**2*complex(0,1)*G**2)/(216.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_95_68 = Coupling(name = 'R2GC_95_68',
                      value = '(ee**2*complex(0,1)*G**2)/(54.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_96_69 = Coupling(name = 'R2GC_96_69',
                      value = '-0.006944444444444444*(ee*complex(0,1)*G**3)/cmath.pi**2',
                      order = {'QCD':3,'QED':1})

R2GC_96_70 = Coupling(name = 'R2GC_96_70',
                      value = '(ee*complex(0,1)*G**3)/(72.*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_97_71 = Coupling(name = 'R2GC_97_71',
                      value = '(cw*ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2*sw) - (ee**2*complex(0,1)*G**2*sw)/(864.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_97_72 = Coupling(name = 'R2GC_97_72',
                      value = '(cw*ee**2*complex(0,1)*G**2)/(144.*cmath.pi**2*sw) - (5*ee**2*complex(0,1)*G**2*sw)/(432.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_98_73 = Coupling(name = 'R2GC_98_73',
                      value = '-0.005208333333333333*(cw*ee*complex(0,1)*G**3)/(cmath.pi**2*sw) + (ee*complex(0,1)*G**3*sw)/(576.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_98_74 = Coupling(name = 'R2GC_98_74',
                      value = '(cw*ee*complex(0,1)*G**3)/(192.*cmath.pi**2*sw) - (5*ee*complex(0,1)*G**3*sw)/(576.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_99_75 = Coupling(name = 'R2GC_99_75',
                      value = '(-3*cw*ee*complex(0,1)*G**3)/(64.*cmath.pi**2*sw) - (3*ee*complex(0,1)*G**3*sw)/(64.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_99_76 = Coupling(name = 'R2GC_99_76',
                      value = '(3*cw*ee*complex(0,1)*G**3)/(64.*cmath.pi**2*sw) + (3*ee*complex(0,1)*G**3*sw)/(64.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

UVGC_107_1 = Coupling(name = 'UVGC_107_1',
                      value = {-1:'(ee*complex(0,1)*G**2)/(36.*cmath.pi**2)'},
                      order = {'QCD':2,'QED':1})

UVGC_108_2 = Coupling(name = 'UVGC_108_2',
                      value = {-1:'(-13*complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_109_3 = Coupling(name = 'UVGC_109_3',
                      value = {-1:'-0.08333333333333333*(complex(0,1)*G**2)/cmath.pi**2'},
                      order = {'QCD':2})

UVGC_110_4 = Coupling(name = 'UVGC_110_4',
                      value = {-1:'-0.05555555555555555*(ee*complex(0,1)*G**2)/cmath.pi**2'},
                      order = {'QCD':2,'QED':1})

UVGC_123_5 = Coupling(name = 'UVGC_123_5',
                      value = {-1:'(9*G**3)/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_123_6 = Coupling(name = 'UVGC_123_6',
                      value = {-1:'-0.0078125*G**3/cmath.pi**2'},
                      order = {'QCD':3})

UVGC_124_7 = Coupling(name = 'UVGC_124_7',
                      value = {-1:'(-9*G**3)/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_124_8 = Coupling(name = 'UVGC_124_8',
                      value = {-1:'G**3/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_125_9 = Coupling(name = 'UVGC_125_9',
                      value = {-1:'(3*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_125_10 = Coupling(name = 'UVGC_125_10',
                       value = {-1:'(-3*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_126_11 = Coupling(name = 'UVGC_126_11',
                       value = {-1:'(3*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_126_12 = Coupling(name = 'UVGC_126_12',
                       value = {-1:'(-3*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_128_13 = Coupling(name = 'UVGC_128_13',
                       value = {-1:'-0.0078125*(complex(0,1)*G**4)/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_128_14 = Coupling(name = 'UVGC_128_14',
                       value = {-1:'(complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_129_15 = Coupling(name = 'UVGC_129_15',
                       value = {-1:'(-3*complex(0,1)*G**4)/(256.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_129_16 = Coupling(name = 'UVGC_129_16',
                       value = {-1:'(3*complex(0,1)*G**4)/(256.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_130_17 = Coupling(name = 'UVGC_130_17',
                       value = {-1:'-0.041666666666666664*(complex(0,1)*G**4)/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_130_18 = Coupling(name = 'UVGC_130_18',
                       value = {-1:'(47*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_131_19 = Coupling(name = 'UVGC_131_19',
                       value = {-1:'(-253*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_131_20 = Coupling(name = 'UVGC_131_20',
                       value = {-1:'(5*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_132_21 = Coupling(name = 'UVGC_132_21',
                       value = {-1:'(complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_136_22 = Coupling(name = 'UVGC_136_22',
                       value = {-1:'(ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_136_23 = Coupling(name = 'UVGC_136_23',
                       value = {-1:'-0.08333333333333333*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_138_24 = Coupling(name = 'UVGC_138_24',
                       value = {-1:'(complex(0,1)*G**2)/(4.*cmath.pi**2)',0:'(complex(0,1)*G**2)/(3.*cmath.pi**2) - (complex(0,1)*G**2*reglog(MB/MU_R))/(2.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_139_25 = Coupling(name = 'UVGC_139_25',
                       value = {0:'(ee*complex(0,1)*G**2)/(9.*cmath.pi**2) - (ee*complex(0,1)*G**2*reglog(MB/MU_R))/(6.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_140_26 = Coupling(name = 'UVGC_140_26',
                       value = {-1:'(complex(0,1)*G**2*MB)/(2.*cmath.pi**2)',0:'(2*complex(0,1)*G**2*MB)/(3.*cmath.pi**2) - (complex(0,1)*G**2*MB*reglog(MB/MU_R))/cmath.pi**2'},
                       order = {'QCD':2})

UVGC_141_27 = Coupling(name = 'UVGC_141_27',
                       value = {-1:'(cw*ee*complex(0,1)*G**2)/(8.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(24.*cw*cmath.pi**2)',0:'(cw*ee*complex(0,1)*G**2)/(6.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) - (cw*ee*complex(0,1)*G**2*reglog(MB/MU_R))/(4.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw*reglog(MB/MU_R))/(12.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_142_28 = Coupling(name = 'UVGC_142_28',
                       value = {-1:'-0.08333333333333333*(ee*complex(0,1)*G**2*sw)/(cw*cmath.pi**2)',0:'-0.1111111111111111*(ee*complex(0,1)*G**2*sw)/(cw*cmath.pi**2) + (ee*complex(0,1)*G**2*sw*reglog(MB/MU_R))/(6.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_143_29 = Coupling(name = 'UVGC_143_29',
                       value = {-1:'-0.5*(G**2*yb)/(cmath.pi**2*cmath.sqrt(2))',0:'-0.3333333333333333*(G**2*yb*cmath.sqrt(2))/cmath.pi**2 + (G**2*yb*reglog(MB/MU_R))/(cmath.pi**2*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_144_30 = Coupling(name = 'UVGC_144_30',
                       value = {-1:'(complex(0,1)*G**2*yb*cmath.cos(theta))/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(complex(0,1)*G**2*yb*cmath.cos(theta)*cmath.sqrt(2))/(3.*cmath.pi**2) - (complex(0,1)*G**2*yb*cmath.cos(theta)*reglog(MB/MU_R))/(cmath.pi**2*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_145_31 = Coupling(name = 'UVGC_145_31',
                       value = {-1:'(complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'-0.08333333333333333*(complex(0,1)*G**2*reglog(MB/MU_R))/cmath.pi**2'},
                       order = {'QCD':2})

UVGC_145_32 = Coupling(name = 'UVGC_145_32',
                       value = {-1:'(complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'-0.08333333333333333*(complex(0,1)*G**2*reglog(MT/MU_R))/cmath.pi**2'},
                       order = {'QCD':2})

UVGC_146_33 = Coupling(name = 'UVGC_146_33',
                       value = {-1:'-0.041666666666666664*(complex(0,1)*G**2)/cmath.pi**2',0:'(complex(0,1)*G**2*reglog(MB/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_146_34 = Coupling(name = 'UVGC_146_34',
                       value = {-1:'(3*complex(0,1)*G**2)/(64.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_146_35 = Coupling(name = 'UVGC_146_35',
                       value = {-1:'(-3*complex(0,1)*G**2)/(64.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_146_36 = Coupling(name = 'UVGC_146_36',
                       value = {-1:'-0.041666666666666664*(complex(0,1)*G**2)/cmath.pi**2',0:'(complex(0,1)*G**2*reglog(MT/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_147_37 = Coupling(name = 'UVGC_147_37',
                       value = {-1:'G**3/(24.*cmath.pi**2)',0:'-0.125*(G**3*reglog(MB/MU_R))/cmath.pi**2'},
                       order = {'QCD':3})

UVGC_147_38 = Coupling(name = 'UVGC_147_38',
                       value = {-1:'-0.020833333333333332*G**3/cmath.pi**2'},
                       order = {'QCD':3})

UVGC_147_39 = Coupling(name = 'UVGC_147_39',
                       value = {-1:'(51*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_147_40 = Coupling(name = 'UVGC_147_40',
                       value = {-1:'G**3/(24.*cmath.pi**2)',0:'-0.125*(G**3*reglog(MT/MU_R))/cmath.pi**2'},
                       order = {'QCD':3})

UVGC_148_41 = Coupling(name = 'UVGC_148_41',
                       value = {-1:'(21*G**3)/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_148_42 = Coupling(name = 'UVGC_148_42',
                       value = {-1:'G**3/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_149_43 = Coupling(name = 'UVGC_149_43',
                       value = {-1:'(33*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_149_44 = Coupling(name = 'UVGC_149_44',
                       value = {-1:'(3*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_150_45 = Coupling(name = 'UVGC_150_45',
                       value = {0:'(complex(0,1)*G**3*reglog(MB/MU_R))/(24.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_150_46 = Coupling(name = 'UVGC_150_46',
                       value = {-1:'(complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_150_47 = Coupling(name = 'UVGC_150_47',
                       value = {-1:'(-19*complex(0,1)*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_150_48 = Coupling(name = 'UVGC_150_48',
                       value = {-1:'-0.0078125*(complex(0,1)*G**3)/cmath.pi**2'},
                       order = {'QCD':3})

UVGC_150_49 = Coupling(name = 'UVGC_150_49',
                       value = {0:'(complex(0,1)*G**3*reglog(MT/MU_R))/(24.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_151_50 = Coupling(name = 'UVGC_151_50',
                       value = {0:'-0.3333333333333333*(complex(0,1)*G**3)/cmath.pi**2 + (complex(0,1)*G**3*reglog(MB/MU_R))/(2.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_51 = Coupling(name = 'UVGC_152_51',
                       value = {-1:'-0.041666666666666664*G**3/cmath.pi**2',0:'(G**3*reglog(MB/MU_R))/(8.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_52 = Coupling(name = 'UVGC_152_52',
                       value = {-1:'G**3/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_53 = Coupling(name = 'UVGC_152_53',
                       value = {-1:'(-33*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_54 = Coupling(name = 'UVGC_152_54',
                       value = {-1:'(-3*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_55 = Coupling(name = 'UVGC_152_55',
                       value = {-1:'-0.041666666666666664*G**3/cmath.pi**2',0:'(G**3*reglog(MT/MU_R))/(8.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_153_56 = Coupling(name = 'UVGC_153_56',
                       value = {-1:'(-21*G**3)/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_153_57 = Coupling(name = 'UVGC_153_57',
                       value = {-1:'-0.015625*G**3/cmath.pi**2'},
                       order = {'QCD':3})

UVGC_154_58 = Coupling(name = 'UVGC_154_58',
                       value = {-1:'(-51*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_155_59 = Coupling(name = 'UVGC_155_59',
                       value = {-1:'(complex(0,1)*G**4)/(12.*cmath.pi**2)',0:'-0.16666666666666666*(complex(0,1)*G**4*reglog(MB/MU_R))/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_155_60 = Coupling(name = 'UVGC_155_60',
                       value = {-1:'(147*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_155_61 = Coupling(name = 'UVGC_155_61',
                       value = {-1:'(3*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_155_62 = Coupling(name = 'UVGC_155_62',
                       value = {-1:'(complex(0,1)*G**4)/(12.*cmath.pi**2)',0:'-0.16666666666666666*(complex(0,1)*G**4*reglog(MT/MU_R))/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_156_63 = Coupling(name = 'UVGC_156_63',
                       value = {-1:'(147*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_156_64 = Coupling(name = 'UVGC_156_64',
                       value = {-1:'(21*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_157_65 = Coupling(name = 'UVGC_157_65',
                       value = {0:'-0.16666666666666666*(complex(0,1)*G**4*reglog(MB/MU_R))/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_157_66 = Coupling(name = 'UVGC_157_66',
                       value = {-1:'-0.08333333333333333*(complex(0,1)*G**4)/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_157_67 = Coupling(name = 'UVGC_157_67',
                       value = {-1:'(523*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_157_68 = Coupling(name = 'UVGC_157_68',
                       value = {-1:'(13*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_157_69 = Coupling(name = 'UVGC_157_69',
                       value = {0:'-0.16666666666666666*(complex(0,1)*G**4*reglog(MT/MU_R))/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_158_70 = Coupling(name = 'UVGC_158_70',
                       value = {-1:'-0.041666666666666664*(complex(0,1)*G**4)/cmath.pi**2',0:'(complex(0,1)*G**4*reglog(MB/MU_R))/(6.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_71 = Coupling(name = 'UVGC_158_71',
                       value = {-1:'(complex(0,1)*G**4)/(24.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_72 = Coupling(name = 'UVGC_158_72',
                       value = {-1:'(-341*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_73 = Coupling(name = 'UVGC_158_73',
                       value = {-1:'(-11*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_74 = Coupling(name = 'UVGC_158_74',
                       value = {-1:'-0.041666666666666664*(complex(0,1)*G**4)/cmath.pi**2',0:'(complex(0,1)*G**4*reglog(MT/MU_R))/(6.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_159_75 = Coupling(name = 'UVGC_159_75',
                       value = {-1:'(-83*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_159_76 = Coupling(name = 'UVGC_159_76',
                       value = {-1:'(-5*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_77 = Coupling(name = 'UVGC_160_77',
                       value = {0:'(complex(0,1)*G**4*reglog(MB/MU_R))/(6.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_78 = Coupling(name = 'UVGC_160_78',
                       value = {-1:'(complex(0,1)*G**4)/(12.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_79 = Coupling(name = 'UVGC_160_79',
                       value = {-1:'(-85*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_80 = Coupling(name = 'UVGC_160_80',
                       value = {-1:'(-19*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_81 = Coupling(name = 'UVGC_160_81',
                       value = {0:'(complex(0,1)*G**4*reglog(MT/MU_R))/(6.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_161_82 = Coupling(name = 'UVGC_161_82',
                       value = {-1:'(complex(0,1)*G**2)/(4.*cmath.pi**2)',0:'(complex(0,1)*G**2)/(3.*cmath.pi**2) - (complex(0,1)*G**2*reglog(MT/MU_R))/(2.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_162_83 = Coupling(name = 'UVGC_162_83',
                       value = {0:'(-2*ee*complex(0,1)*G**2)/(9.*cmath.pi**2) + (ee*complex(0,1)*G**2*reglog(MT/MU_R))/(3.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_163_84 = Coupling(name = 'UVGC_163_84',
                       value = {0:'-0.3333333333333333*(complex(0,1)*G**3)/cmath.pi**2 + (complex(0,1)*G**3*reglog(MT/MU_R))/(2.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_164_85 = Coupling(name = 'UVGC_164_85',
                       value = {-1:'(complex(0,1)*G**2*MT)/(2.*cmath.pi**2)',0:'(2*complex(0,1)*G**2*MT)/(3.*cmath.pi**2) - (complex(0,1)*G**2*MT*reglog(MT/MU_R))/cmath.pi**2'},
                       order = {'QCD':2})

UVGC_165_86 = Coupling(name = 'UVGC_165_86',
                       value = {-1:'-0.08333333333333333*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2))',0:'-0.16666666666666666*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2)) + (ee*complex(0,1)*G**2*reglog(MB/MU_R))/(4.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_165_87 = Coupling(name = 'UVGC_165_87',
                       value = {-1:'-0.08333333333333333*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2))',0:'-0.16666666666666666*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2)) + (ee*complex(0,1)*G**2*reglog(MT/MU_R))/(4.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_166_88 = Coupling(name = 'UVGC_166_88',
                       value = {-1:'-0.125*(cw*ee*complex(0,1)*G**2)/(cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(24.*cw*cmath.pi**2)',0:'-0.16666666666666666*(cw*ee*complex(0,1)*G**2)/(cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) + (cw*ee*complex(0,1)*G**2*reglog(MT/MU_R))/(4.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw*reglog(MT/MU_R))/(12.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_167_89 = Coupling(name = 'UVGC_167_89',
                       value = {-1:'(ee*complex(0,1)*G**2*sw)/(6.*cw*cmath.pi**2)',0:'(2*ee*complex(0,1)*G**2*sw)/(9.*cw*cmath.pi**2) - (ee*complex(0,1)*G**2*sw*reglog(MT/MU_R))/(3.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_168_90 = Coupling(name = 'UVGC_168_90',
                       value = {-1:'(G**2*yb)/(12.*cmath.pi**2)',0:'(G**2*yb)/(2.*cmath.pi**2) - (3*G**2*yb*reglog(MB/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_168_91 = Coupling(name = 'UVGC_168_91',
                       value = {-1:'(G**2*yb)/(12.*cmath.pi**2)',0:'(G**2*yb)/(6.*cmath.pi**2) - (G**2*yb*reglog(MT/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_168_92 = Coupling(name = 'UVGC_168_92',
                       value = {-1:'(G**2*yb)/(3.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_169_93 = Coupling(name = 'UVGC_169_93',
                       value = {-1:'-0.08333333333333333*(G**2*yb)/cmath.pi**2',0:'-0.5*(G**2*yb)/cmath.pi**2 + (3*G**2*yb*reglog(MB/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_169_94 = Coupling(name = 'UVGC_169_94',
                       value = {-1:'-0.08333333333333333*(G**2*yb)/cmath.pi**2',0:'-0.16666666666666666*(G**2*yb)/cmath.pi**2 + (G**2*yb*reglog(MT/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_169_95 = Coupling(name = 'UVGC_169_95',
                       value = {-1:'-0.3333333333333333*(G**2*yb)/cmath.pi**2'},
                       order = {'QCD':2,'QED':1})

UVGC_170_96 = Coupling(name = 'UVGC_170_96',
                       value = {-1:'(G**2*yt)/(12.*cmath.pi**2)',0:'(G**2*yt)/(6.*cmath.pi**2) - (G**2*yt*reglog(MB/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_170_97 = Coupling(name = 'UVGC_170_97',
                       value = {-1:'(G**2*yt)/(12.*cmath.pi**2)',0:'(G**2*yt)/(2.*cmath.pi**2) - (3*G**2*yt*reglog(MT/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_170_98 = Coupling(name = 'UVGC_170_98',
                       value = {-1:'(G**2*yt)/(3.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_171_99 = Coupling(name = 'UVGC_171_99',
                       value = {-1:'-0.08333333333333333*(G**2*yt)/cmath.pi**2',0:'-0.16666666666666666*(G**2*yt)/cmath.pi**2 + (G**2*yt*reglog(MB/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_171_100 = Coupling(name = 'UVGC_171_100',
                        value = {-1:'-0.08333333333333333*(G**2*yt)/cmath.pi**2',0:'-0.5*(G**2*yt)/cmath.pi**2 + (3*G**2*yt*reglog(MT/MU_R))/(4.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_171_101 = Coupling(name = 'UVGC_171_101',
                        value = {-1:'-0.3333333333333333*(G**2*yt)/cmath.pi**2'},
                        order = {'QCD':2,'QED':1})

UVGC_172_102 = Coupling(name = 'UVGC_172_102',
                        value = {-1:'(G**2*yt)/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(G**2*yt*cmath.sqrt(2))/(3.*cmath.pi**2) - (G**2*yt*reglog(MT/MU_R))/(cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_173_103 = Coupling(name = 'UVGC_173_103',
                        value = {-1:'(complex(0,1)*G**2*yt*cmath.cos(theta))/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(complex(0,1)*G**2*yt*cmath.cos(theta)*cmath.sqrt(2))/(3.*cmath.pi**2) - (complex(0,1)*G**2*yt*cmath.cos(theta)*reglog(MT/MU_R))/(cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_195_104 = Coupling(name = 'UVGC_195_104',
                        value = {-1:'(complex(0,1)*G**2*yb*cmath.sin(theta))/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(complex(0,1)*G**2*yb*cmath.sqrt(2)*cmath.sin(theta))/(3.*cmath.pi**2) - (complex(0,1)*G**2*yb*reglog(MB/MU_R)*cmath.sin(theta))/(cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_196_105 = Coupling(name = 'UVGC_196_105',
                        value = {-1:'(complex(0,1)*G**2*yt*cmath.sin(theta))/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(complex(0,1)*G**2*yt*cmath.sqrt(2)*cmath.sin(theta))/(3.*cmath.pi**2) - (complex(0,1)*G**2*yt*reglog(MT/MU_R)*cmath.sin(theta))/(cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})



==> anc/rxSM_NLO_b1/CT_vertices.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Mon 7 Apr 2025 01:09:56


from object_library import all_vertices, all_CTvertices, Vertex, CTVertex
import particles as P
import CT_couplings as C
import lorentz as L


V_1 = CTVertex(name = 'V_1',
               type = 'R2',
               particles = [ P.g, P.g, P.g ],
               color = [ 'f(1,2,3)' ],
               lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
               loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ] ],
               couplings = {(0,0,0):C.R2GC_147_29,(0,0,1):C.R2GC_147_30,(0,1,0):C.R2GC_152_31,(0,1,1):C.R2GC_152_32,(0,2,0):C.R2GC_152_31,(0,2,1):C.R2GC_152_32,(0,3,0):C.R2GC_147_29,(0,3,1):C.R2GC_147_30,(0,4,0):C.R2GC_147_29,(0,4,1):C.R2GC_147_30,(0,5,0):C.R2GC_152_31,(0,5,1):C.R2GC_152_32})

V_2 = CTVertex(name = 'V_2',
               type = 'R2',
               particles = [ P.g, P.g, P.g, P.g ],
               color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
               lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
               loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ] ],
               couplings = {(2,0,0):C.R2GC_127_11,(2,0,1):C.R2GC_127_12,(0,0,0):C.R2GC_127_11,(0,0,1):C.R2GC_127_12,(4,0,0):C.R2GC_125_7,(4,0,1):C.R2GC_125_8,(3,0,0):C.R2GC_125_7,(3,0,1):C.R2GC_125_8,(8,0,0):C.R2GC_126_9,(8,0,1):C.R2GC_126_10,(6,0,0):C.R2GC_130_16,(6,0,1):C.R2GC_159_38,(7,0,0):C.R2GC_131_18,(7,0,1):C.R2GC_158_37,(5,0,0):C.R2GC_125_7,(5,0,1):C.R2GC_125_8,(1,0,0):C.R2GC_125_7,(1,0,1):C.R2GC_125_8,(11,0,0):C.R2GC_129_14,(11,0,1):C.R2GC_129_15,(10,0,0):C.R2GC_129_14,(10,0,1):C.R2GC_129_15,(9,0,1):C.R2GC_128_13,(2,1,0):C.R2GC_127_11,(2,1,1):C.R2GC_127_12,(0,1,0):C.R2GC_127_11,(0,1,1):C.R2GC_127_12,(4,1,0):C.R2GC_125_7,(4,1,1):C.R2GC_125_8,(3,1,0):C.R2GC_125_7,(3,1,1):C.R2GC_125_8,(8,1,0):C.R2GC_126_9,(8,1,1):C.R2GC_160_39,(6,1,0):C.R2GC_155_33,(6,1,1):C.R2GC_155_34,(7,1,0):C.R2GC_131_18,(7,1,1):C.R2GC_131_19,(5,1,0):C.R2GC_125_7,(5,1,1):C.R2GC_125_8,(1,1,0):C.R2GC_125_7,(1,1,1):C.R2GC_125_8,(11,1,0):C.R2GC_129_14,(11,1,1):C.R2GC_129_15,(10,1,0):C.R2GC_129_14,(10,1,1):C.R2GC_129_15,(9,1,1):C.R2GC_128_13,(0,2,0):C.R2GC_127_11,(0,2,1):C.R2GC_127_12,(2,2,0):C.R2GC_127_11,(2,2,1):C.R2GC_127_12,(5,2,0):C.R2GC_125_7,(5,2,1):C.R2GC_125_8,(1,2,0):C.R2GC_125_7,(1,2,1):C.R2GC_125_8,(7,2,0):C.R2GC_156_35,(7,2,1):C.R2GC_127_12,(4,2,0):C.R2GC_125_7,(4,2,1):C.R2GC_125_8,(3,2,0):C.R2GC_125_7,(3,2,1):C.R2GC_125_8,(8,2,0):C.R2GC_126_9,(8,2,1):C.R2GC_157_36,(6,2,0):C.R2GC_130_16,(6,2,1):C.R2GC_130_17,(11,2,0):C.R2GC_129_14,(11,2,1):C.R2GC_129_15,(10,2,0):C.R2GC_129_14,(10,2,1):C.R2GC_129_15,(9,2,1):C.R2GC_128_13})

V_3 = CTVertex(name = 'V_3',
               type = 'R2',
               particles = [ P.t__tilde__, P.b, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               loop_particles = [ [ [P.b, P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_169_43,(0,1,0):C.R2GC_170_44})

V_4 = CTVertex(name = 'V_4',
               type = 'R2',
               particles = [ P.b__tilde__, P.b, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS1 ],
               loop_particles = [ [ [P.b, P.g] ] ],
               couplings = {(0,0,0):C.R2GC_143_24})

V_5 = CTVertex(name = 'V_5',
               type = 'R2',
               particles = [ P.b__tilde__, P.b, P.h1 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS2 ],
               loop_particles = [ [ [P.b, P.g] ] ],
               couplings = {(0,0,0):C.R2GC_144_25})

V_6 = CTVertex(name = 'V_6',
               type = 'R2',
               particles = [ P.b__tilde__, P.t, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               loop_particles = [ [ [P.b, P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_171_45,(0,1,0):C.R2GC_168_42})

V_7 = CTVertex(name = 'V_7',
               type = 'R2',
               particles = [ P.t__tilde__, P.t, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS1 ],
               loop_particles = [ [ [P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_172_46})

V_8 = CTVertex(name = 'V_8',
               type = 'R2',
               particles = [ P.t__tilde__, P.t, P.h1 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS2 ],
               loop_particles = [ [ [P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_173_47})

V_9 = CTVertex(name = 'V_9',
               type = 'R2',
               particles = [ P.b__tilde__, P.b, P.h2 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS2 ],
               loop_particles = [ [ [P.b, P.g] ] ],
               couplings = {(0,0,0):C.R2GC_195_50})

V_10 = CTVertex(name = 'V_10',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_196_51})

V_11 = CTVertex(name = 'V_11',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_77_58})

V_12 = CTVertex(name = 'V_12',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_77_58})

V_13 = CTVertex(name = 'V_13',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_77_58})

V_14 = CTVertex(name = 'V_14',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_75_56})

V_15 = CTVertex(name = 'V_15',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_75_56})

V_16 = CTVertex(name = 'V_16',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_75_56})

V_17 = CTVertex(name = 'V_17',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_18 = CTVertex(name = 'V_18',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_19 = CTVertex(name = 'V_19',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_20 = CTVertex(name = 'V_20',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_21 = CTVertex(name = 'V_21',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_22 = CTVertex(name = 'V_22',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_23 = CTVertex(name = 'V_23',
                type = 'R2',
                particles = [ P.d__tilde__, P.u, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_24 = CTVertex(name = 'V_24',
                type = 'R2',
                particles = [ P.s__tilde__, P.c, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_25 = CTVertex(name = 'V_25',
                type = 'R2',
                particles = [ P.b__tilde__, P.t, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_26 = CTVertex(name = 'V_26',
                type = 'R2',
                particles = [ P.u__tilde__, P.d, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_27 = CTVertex(name = 'V_27',
                type = 'R2',
                particles = [ P.c__tilde__, P.s, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_28 = CTVertex(name = 'V_28',
                type = 'R2',
                particles = [ P.t__tilde__, P.b, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_29 = CTVertex(name = 'V_29',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_101_3,(0,1,0):C.R2GC_167_41})

V_30 = CTVertex(name = 'V_30',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_101_3,(0,1,0):C.R2GC_167_41})

V_31 = CTVertex(name = 'V_31',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_101_3,(0,1,0):C.R2GC_167_41})

V_32 = CTVertex(name = 'V_32',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_102_4,(0,1,0):C.R2GC_142_23})

V_33 = CTVertex(name = 'V_33',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_102_4,(0,1,0):C.R2GC_142_23})

V_34 = CTVertex(name = 'V_34',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_102_4,(0,1,0):C.R2GC_142_23})

V_35 = CTVertex(name = 'V_35',
                type = 'R2',
                particles = [ P.b__tilde__, P.b ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_140_22,(0,2,0):C.R2GC_140_22,(0,1,0):C.R2GC_132_20,(0,3,0):C.R2GC_132_20})

V_36 = CTVertex(name = 'V_36',
                type = 'R2',
                particles = [ P.c__tilde__, P.c ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_132_20})

V_37 = CTVertex(name = 'V_37',
                type = 'R2',
                particles = [ P.d__tilde__, P.d ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_132_20})

V_38 = CTVertex(name = 'V_38',
                type = 'R2',
                particles = [ P.s__tilde__, P.s ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_132_20})

V_39 = CTVertex(name = 'V_39',
                type = 'R2',
                particles = [ P.t__tilde__, P.t ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_164_40,(0,2,0):C.R2GC_164_40,(0,1,0):C.R2GC_132_20,(0,3,0):C.R2GC_132_20})

V_40 = CTVertex(name = 'V_40',
                type = 'R2',
                particles = [ P.u__tilde__, P.u ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_132_20})

V_41 = CTVertex(name = 'V_41',
                type = 'R2',
                particles = [ P.g, P.g ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VV1, L.VV2, L.VV3 ],
                loop_particles = [ [ [P.b] ], [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.R2GC_146_28,(0,1,0):C.R2GC_91_59,(0,1,3):C.R2GC_91_60,(0,2,1):C.R2GC_145_26,(0,2,2):C.R2GC_145_27})

V_42 = CTVertex(name = 'V_42',
                type = 'R2',
                particles = [ P.g, P.g, P.h1 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_93_63,(0,0,1):C.R2GC_93_64})

V_43 = CTVertex(name = 'V_43',
                type = 'R2',
                particles = [ P.g, P.g, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_194_48,(0,0,1):C.R2GC_194_49})

V_44 = CTVertex(name = 'V_44',
                type = 'R2',
                particles = [ P.g, P.g, P.W__minus__, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b, P.t], [P.c, P.s], [P.d, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_105_6,(0,1,0):C.R2GC_105_6,(0,2,0):C.R2GC_105_6})

V_45 = CTVertex(name = 'V_45',
                type = 'R2',
                particles = [ P.a, P.g, P.g, P.Z ],
                color = [ 'Identity(2,3)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_97_71,(0,0,1):C.R2GC_97_72,(0,1,0):C.R2GC_97_71,(0,1,1):C.R2GC_97_72,(0,2,0):C.R2GC_97_71,(0,2,1):C.R2GC_97_72})

V_46 = CTVertex(name = 'V_46',
                type = 'R2',
                particles = [ P.g, P.g, P.Z, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_100_1,(0,0,1):C.R2GC_100_2,(0,1,0):C.R2GC_100_1,(0,1,1):C.R2GC_100_2,(0,2,0):C.R2GC_100_1,(0,2,1):C.R2GC_100_2})

V_47 = CTVertex(name = 'V_47',
                type = 'R2',
                particles = [ P.a, P.a, P.g, P.g ],
                color = [ 'Identity(3,4)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_95_67,(0,0,1):C.R2GC_95_68,(0,1,0):C.R2GC_95_67,(0,1,1):C.R2GC_95_68,(0,2,0):C.R2GC_95_67,(0,2,1):C.R2GC_95_68})

V_48 = CTVertex(name = 'V_48',
                type = 'R2',
                particles = [ P.g, P.g, P.g, P.Z ],
                color = [ 'd(1,2,3)', 'f(1,2,3)' ],
                lorentz = [ L.VVVV1, L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(1,0,0):C.R2GC_99_75,(1,0,1):C.R2GC_99_76,(0,1,0):C.R2GC_98_73,(0,1,1):C.R2GC_98_74,(0,2,0):C.R2GC_98_73,(0,2,1):C.R2GC_98_74,(0,3,0):C.R2GC_98_73,(0,3,1):C.R2GC_98_74})

V_49 = CTVertex(name = 'V_49',
                type = 'R2',
                particles = [ P.a, P.g, P.g, P.g ],
                color = [ 'd(2,3,4)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_96_69,(0,0,1):C.R2GC_96_70,(0,1,0):C.R2GC_96_69,(0,1,1):C.R2GC_96_70,(0,2,0):C.R2GC_96_69,(0,2,1):C.R2GC_96_70})

V_50 = CTVertex(name = 'V_50',
                type = 'R2',
                particles = [ P.g, P.g, P.h1, P.h1 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_94_65,(0,0,1):C.R2GC_94_66})

V_51 = CTVertex(name = 'V_51',
                type = 'R2',
                particles = [ P.g, P.g, P.h1, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_210_54,(0,0,1):C.R2GC_210_55})

V_52 = CTVertex(name = 'V_52',
                type = 'R2',
                particles = [ P.g, P.g, P.h2, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_200_52,(0,0,1):C.R2GC_200_53})

V_53 = CTVertex(name = 'V_53',
                type = 'R2',
                particles = [ P.g, P.g, P.G0, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_92_61,(0,0,1):C.R2GC_92_62})

V_54 = CTVertex(name = 'V_54',
                type = 'R2',
                particles = [ P.g, P.g, P.G__minus__, P.G__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_104_5})

V_55 = CTVertex(name = 'V_55',
                type = 'UV',
                particles = [ P.g, P.g, P.g ],
                color = [ 'f(1,2,3)' ],
                lorentz = [ L.VVV1, L.VVV2, L.VVV3, L.VVV4, L.VVV5, L.VVV6, L.VVV7, L.VVV8 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_147_37,(0,0,1):C.UVGC_147_38,(0,0,2):C.UVGC_147_39,(0,0,3):C.UVGC_124_8,(0,0,4):C.UVGC_147_40,(0,1,0):C.UVGC_152_51,(0,1,1):C.UVGC_152_52,(0,1,2):C.UVGC_152_53,(0,1,3):C.UVGC_152_54,(0,1,4):C.UVGC_152_55,(0,3,0):C.UVGC_152_51,(0,3,1):C.UVGC_152_52,(0,3,2):C.UVGC_154_58,(0,3,3):C.UVGC_123_6,(0,3,4):C.UVGC_152_55,(0,5,0):C.UVGC_147_37,(0,5,1):C.UVGC_147_38,(0,5,2):C.UVGC_149_43,(0,5,3):C.UVGC_149_44,(0,5,4):C.UVGC_147_40,(0,6,0):C.UVGC_147_37,(0,6,1):C.UVGC_147_38,(0,6,2):C.UVGC_148_41,(0,6,3):C.UVGC_148_42,(0,6,4):C.UVGC_147_40,(0,7,0):C.UVGC_152_51,(0,7,1):C.UVGC_152_52,(0,7,2):C.UVGC_153_56,(0,7,3):C.UVGC_153_57,(0,7,4):C.UVGC_152_55,(0,2,2):C.UVGC_123_5,(0,2,3):C.UVGC_123_6,(0,4,2):C.UVGC_124_7,(0,4,3):C.UVGC_124_8})

V_56 = CTVertex(name = 'V_56',
                type = 'UV',
                particles = [ P.g, P.g, P.g, P.g ],
                color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b] ], [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(2,0,3):C.UVGC_126_12,(2,0,4):C.UVGC_126_11,(0,0,3):C.UVGC_126_12,(0,0,4):C.UVGC_126_11,(4,0,3):C.UVGC_125_9,(4,0,4):C.UVGC_125_10,(3,0,3):C.UVGC_125_9,(3,0,4):C.UVGC_125_10,(8,0,3):C.UVGC_126_11,(8,0,4):C.UVGC_126_12,(6,0,0):C.UVGC_158_70,(6,0,2):C.UVGC_158_71,(6,0,3):C.UVGC_159_75,(6,0,4):C.UVGC_159_76,(6,0,5):C.UVGC_158_74,(7,0,0):C.UVGC_158_70,(7,0,2):C.UVGC_158_71,(7,0,3):C.UVGC_158_72,(7,0,4):C.UVGC_158_73,(7,0,5):C.UVGC_158_74,(5,0,3):C.UVGC_125_9,(5,0,4):C.UVGC_125_10,(1,0,3):C.UVGC_125_9,(1,0,4):C.UVGC_125_10,(11,0,3):C.UVGC_129_15,(11,0,4):C.UVGC_129_16,(10,0,3):C.UVGC_129_15,(10,0,4):C.UVGC_129_16,(9,0,3):C.UVGC_128_13,(9,0,4):C.UVGC_128_14,(2,1,3):C.UVGC_126_12,(2,1,4):C.UVGC_126_11,(0,1,3):C.UVGC_126_12,(0,1,4):C.UVGC_126_11,(4,1,3):C.UVGC_125_9,(4,1,4):C.UVGC_125_10,(3,1,3):C.UVGC_125_9,(3,1,4):C.UVGC_125_10,(8,1,0):C.UVGC_160_77,(8,1,2):C.UVGC_160_78,(8,1,3):C.UVGC_160_79,(8,1,4):C.UVGC_160_80,(8,1,5):C.UVGC_160_81,(6,1,0):C.UVGC_155_59,(6,1,3):C.UVGC_155_60,(6,1,4):C.UVGC_155_61,(6,1,5):C.UVGC_155_62,(7,1,1):C.UVGC_130_17,(7,1,3):C.UVGC_131_19,(7,1,4):C.UVGC_131_20,(5,1,3):C.UVGC_125_9,(5,1,4):C.UVGC_125_10,(1,1,3):C.UVGC_125_9,(1,1,4):C.UVGC_125_10,(11,1,3):C.UVGC_129_15,(11,1,4):C.UVGC_129_16,(10,1,3):C.UVGC_129_15,(10,1,4):C.UVGC_129_16,(9,1,3):C.UVGC_128_13,(9,1,4):C.UVGC_128_14,(0,2,3):C.UVGC_126_12,(0,2,4):C.UVGC_126_11,(2,2,3):C.UVGC_126_12,(2,2,4):C.UVGC_126_11,(5,2,3):C.UVGC_125_9,(5,2,4):C.UVGC_125_10,(1,2,3):C.UVGC_125_9,(1,2,4):C.UVGC_125_10,(7,2,0):C.UVGC_155_59,(7,2,3):C.UVGC_156_63,(7,2,4):C.UVGC_156_64,(7,2,5):C.UVGC_155_62,(4,2,3):C.UVGC_125_9,(4,2,4):C.UVGC_125_10,(3,2,3):C.UVGC_125_9,(3,2,4):C.UVGC_125_10,(8,2,0):C.UVGC_157_65,(8,2,2):C.UVGC_157_66,(8,2,3):C.UVGC_157_67,(8,2,4):C.UVGC_157_68,(8,2,5):C.UVGC_157_69,(6,2,1):C.UVGC_130_17,(6,2,3):C.UVGC_130_18,(6,2,4):C.UVGC_128_13,(11,2,3):C.UVGC_129_15,(11,2,4):C.UVGC_129_16,(10,2,3):C.UVGC_129_15,(10,2,4):C.UVGC_129_16,(9,2,3):C.UVGC_128_13,(9,2,4):C.UVGC_128_14})

V_57 = CTVertex(name = 'V_57',
                type = 'UV',
                particles = [ P.t__tilde__, P.b, P.G__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS3, L.FFS4 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_169_93,(0,0,2):C.UVGC_169_94,(0,0,1):C.UVGC_169_95,(0,1,0):C.UVGC_170_96,(0,1,2):C.UVGC_170_97,(0,1,1):C.UVGC_170_98})

V_58 = CTVertex(name = 'V_58',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_143_29})

V_59 = CTVertex(name = 'V_59',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.h1 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_144_30})

V_60 = CTVertex(name = 'V_60',
                type = 'UV',
                particles = [ P.b__tilde__, P.t, P.G__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS3, L.FFS4 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_171_99,(0,0,2):C.UVGC_171_100,(0,0,1):C.UVGC_171_101,(0,1,0):C.UVGC_168_90,(0,1,2):C.UVGC_168_91,(0,1,1):C.UVGC_168_92})

V_61 = CTVertex(name = 'V_61',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_172_102})

V_62 = CTVertex(name = 'V_62',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.h1 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_173_103})

V_63 = CTVertex(name = 'V_63',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_195_104})

V_64 = CTVertex(name = 'V_64',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_196_105})

V_65 = CTVertex(name = 'V_65',
                type = 'UV',
                particles = [ P.u__tilde__, P.u, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_110_4})

V_66 = CTVertex(name = 'V_66',
                type = 'UV',
                particles = [ P.c__tilde__, P.c, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_110_4})

V_67 = CTVertex(name = 'V_67',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV7, L.FFV8 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,1,0):C.UVGC_110_4,(0,0,0):C.UVGC_162_83})

V_68 = CTVertex(name = 'V_68',
                type = 'UV',
                particles = [ P.d__tilde__, P.d, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_107_1})

V_69 = CTVertex(name = 'V_69',
                type = 'UV',
                particles = [ P.s__tilde__, P.s, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_107_1})

V_70 = CTVertex(name = 'V_70',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV7, L.FFV8 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,1,0):C.UVGC_107_1,(0,0,0):C.UVGC_139_25})

V_71 = CTVertex(name = 'V_71',
                type = 'UV',
                particles = [ P.u__tilde__, P.u, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV5, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.u] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,1):C.UVGC_150_46,(0,1,2):C.UVGC_150_47,(0,1,3):C.UVGC_150_48,(0,1,5):C.UVGC_150_49})

V_72 = CTVertex(name = 'V_72',
                type = 'UV',
                particles = [ P.c__tilde__, P.c, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV5, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.c, P.g] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,1):C.UVGC_150_46,(0,1,3):C.UVGC_150_47,(0,1,4):C.UVGC_150_48,(0,1,5):C.UVGC_150_49})

V_73 = CTVertex(name = 'V_73',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV6, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.t] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,1):C.UVGC_150_46,(0,1,2):C.UVGC_150_47,(0,1,3):C.UVGC_150_48,(0,1,5):C.UVGC_150_49,(0,1,4):C.UVGC_163_84})

V_74 = CTVertex(name = 'V_74',
                type = 'UV',
                particles = [ P.d__tilde__, P.d, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV5, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.d, P.g] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,1):C.UVGC_150_46,(0,1,3):C.UVGC_150_47,(0,1,4):C.UVGC_150_48,(0,1,5):C.UVGC_150_49})

V_75 = CTVertex(name = 'V_75',
                type = 'UV',
                particles = [ P.s__tilde__, P.s, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV5, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.s] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,1):C.UVGC_150_46,(0,1,2):C.UVGC_150_47,(0,1,3):C.UVGC_150_48,(0,1,5):C.UVGC_150_49})

V_76 = CTVertex(name = 'V_76',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV6, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.b, P.g] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(0,0,1):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,2):C.UVGC_150_46,(0,1,3):C.UVGC_150_47,(0,1,4):C.UVGC_150_48,(0,1,5):C.UVGC_150_49,(0,1,1):C.UVGC_151_50})

V_77 = CTVertex(name = 'V_77',
                type = 'UV',
                particles = [ P.d__tilde__, P.u, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g], [P.g, P.u] ], [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_136_22,(0,0,1):C.UVGC_136_23})

V_78 = CTVertex(name = 'V_78',
                type = 'UV',
                particles = [ P.s__tilde__, P.c, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g], [P.g, P.s] ], [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_136_22,(0,0,1):C.UVGC_136_23})

V_79 = CTVertex(name = 'V_79',
                type = 'UV',
                particles = [ P.b__tilde__, P.t, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_165_86,(0,0,2):C.UVGC_165_87,(0,0,1):C.UVGC_136_23})

V_80 = CTVertex(name = 'V_80',
                type = 'UV',
                particles = [ P.u__tilde__, P.d, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g], [P.g, P.u] ], [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_136_22,(0,0,1):C.UVGC_136_23})

V_81 = CTVertex(name = 'V_81',
                type = 'UV',
                particles = [ P.c__tilde__, P.s, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g], [P.g, P.s] ], [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_136_22,(0,0,1):C.UVGC_136_23})

V_82 = CTVertex(name = 'V_82',
                type = 'UV',
                particles = [ P.t__tilde__, P.b, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_165_86,(0,0,2):C.UVGC_165_87,(0,0,1):C.UVGC_136_23})

V_83 = CTVertex(name = 'V_83',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_166_88,(0,1,0):C.UVGC_167_89})

V_84 = CTVertex(name = 'V_84',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_141_27,(0,1,0):C.UVGC_142_28})

V_85 = CTVertex(name = 'V_85',
                type = 'UV',
                particles = [ P.b__tilde__, P.b ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_140_26,(0,2,0):C.UVGC_140_26,(0,1,0):C.UVGC_138_24,(0,3,0):C.UVGC_138_24})

V_86 = CTVertex(name = 'V_86',
                type = 'UV',
                particles = [ P.c__tilde__, P.c ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_132_21,(0,1,0):C.UVGC_109_3,(0,2,0):C.UVGC_109_3})

V_87 = CTVertex(name = 'V_87',
                type = 'UV',
                particles = [ P.d__tilde__, P.d ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_132_21,(0,1,0):C.UVGC_109_3,(0,2,0):C.UVGC_109_3})

V_88 = CTVertex(name = 'V_88',
                type = 'UV',
                particles = [ P.s__tilde__, P.s ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_132_21,(0,1,0):C.UVGC_109_3,(0,2,0):C.UVGC_109_3})

V_89 = CTVertex(name = 'V_89',
                type = 'UV',
                particles = [ P.t__tilde__, P.t ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_164_85,(0,2,0):C.UVGC_164_85,(0,1,0):C.UVGC_161_82,(0,3,0):C.UVGC_161_82})

V_90 = CTVertex(name = 'V_90',
                type = 'UV',
                particles = [ P.u__tilde__, P.u ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_132_21,(0,1,0):C.UVGC_109_3,(0,2,0):C.UVGC_109_3})

V_91 = CTVertex(name = 'V_91',
                type = 'UV',
                particles = [ P.g, P.g ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VV1, L.VV3 ],
                loop_particles = [ [ [P.b] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_146_33,(0,0,1):C.UVGC_146_34,(0,0,2):C.UVGC_146_35,(0,0,3):C.UVGC_146_36,(0,1,0):C.UVGC_145_31,(0,1,3):C.UVGC_145_32})



==> anc/rxSM_NLO_b1/SME_NLO_linear.log <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Mon 7 Apr 2025 01:09:32


# 
# This is the logfile for the model Minimal Scalar extension

# Authors: S. Tentori
# Model version: 1.1
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm
   * Assigned PDG number 9000005 to particle h1
   * Assigned PDG number 9000006 to particle h2


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 177
   * Number of flavored vertices: 171
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 151 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 46 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 106 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 7 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 181 CTcouplings written.
   * CT_couplings.py written.
#
# CTVertex definitions
#

   * 91 CTvertices written.
   * CT_vertices.py written.


==> anc/rxSM_NLO_b1/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
#import write_param_card
import propagators
import object_library
import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0, 1]


__author__ = "S. Tentori"
__date__ = "06. 04. 2025"
__version__= "1.1"


==> anc/rxSM_NLO_b1/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Mon 7 Apr 2025 01:09:56


from object_library import all_orders, CouplingOrder


QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1,
                    perturbative_expansion = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/rxSM_NLO_b1/couplings.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Mon 7 Apr 2025 01:09:56


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-0.3333333333333333*(ee*complex(0,1))',
                order = {'QED':1})

GC_10 = Coupling(name = 'GC_10',
                 value = 'complex(0,1)*G',
                 order = {'QCD':1})

GC_11 = Coupling(name = 'GC_11',
                 value = 'G',
                 order = {'QCD':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(complex(0,1)*G**2)',
                 order = {'QCD':2})

GC_13 = Coupling(name = 'GC_13',
                 value = 'complex(0,1)*G**2',
                 order = {'QCD':2})

GC_14 = Coupling(name = 'GC_14',
                 value = 'I1a33',
                 order = {'QED':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-I2a33',
                 order = {'QED':1})

GC_16 = Coupling(name = 'GC_16',
                 value = 'I3a33',
                 order = {'QED':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '-I4a33',
                 order = {'QED':1})

GC_174 = Coupling(name = 'GC_174',
                  value = '-0.5*(ee**2*cmath.sin(theta))/cw',
                  order = {'QED':2})

GC_175 = Coupling(name = 'GC_175',
                  value = '(ee**2*cmath.sin(theta))/(2.*cw)',
                  order = {'QED':2})

GC_176 = Coupling(name = 'GC_176',
                  value = '-0.5*(ee*cmath.sin(theta))/sw',
                  order = {'QED':1})

GC_177 = Coupling(name = 'GC_177',
                  value = '(ee*cmath.sin(theta))/(2.*sw)',
                  order = {'QED':1})

GC_178 = Coupling(name = 'GC_178',
                  value = '-0.5*(ee**2*cmath.sin(theta))/sw',
                  order = {'QED':2})

GC_179 = Coupling(name = 'GC_179',
                  value = '(ee**2*cmath.sin(theta))/(2.*sw)',
                  order = {'QED':2})

GC_18 = Coupling(name = 'GC_18',
                 value = '-2*complex(0,1)*lamH',
                 order = {'QED':2})

GC_180 = Coupling(name = 'GC_180',
                  value = '-0.25*(ee**2*complex(0,1)*vH*cmath.sin(theta))/sw**2',
                  order = {'QED':1})

GC_181 = Coupling(name = 'GC_181',
                  value = '(ee**2*complex(0,1)*vH*cmath.sin(theta))/(2.*sw**2)',
                  order = {'QED':1})

GC_182 = Coupling(name = 'GC_182',
                  value = '-((complex(0,1)*yb*cmath.sin(theta))/cmath.sqrt(2))',
                  order = {'QED':1})

GC_183 = Coupling(name = 'GC_183',
                  value = '-((complex(0,1)*yt*cmath.sin(theta))/cmath.sqrt(2))',
                  order = {'QED':1})

GC_184 = Coupling(name = 'GC_184',
                  value = '-((complex(0,1)*ytau*cmath.sin(theta))/cmath.sqrt(2))',
                  order = {'QED':1})

GC_185 = Coupling(name = 'GC_185',
                  value = '(ee**2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta))/(2.*sw**2)',
                  order = {'QED':2})

GC_186 = Coupling(name = 'GC_186',
                  value = '(ee**2*complex(0,1)*cmath.sin(theta)**2)/(2.*sw**2)',
                  order = {'QED':2})

GC_187 = Coupling(name = 'GC_187',
                  value = '-2*complex(0,1)*lamH*vH*cmath.cos(theta) + (a1*complex(0,1)*cmath.sin(theta))/2.',
                  order = {'QED':1})

GC_188 = Coupling(name = 'GC_188',
                  value = '-0.5*(cw*ee*cmath.sin(theta))/sw - (ee*sw*cmath.sin(theta))/(2.*cw)',
                  order = {'QED':1})

GC_189 = Coupling(name = 'GC_189',
                  value = '-0.5*(a1*complex(0,1)*cmath.cos(theta)) - 2*complex(0,1)*lamH*vH*cmath.sin(theta)',
                  order = {'QED':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '-4*complex(0,1)*lamH',
                 order = {'QED':2})

GC_190 = Coupling(name = 'GC_190',
                  value = '-0.5*(ee**2*complex(0,1)*vH*cmath.sin(theta)) - (cw**2*ee**2*complex(0,1)*vH*cmath.sin(theta))/(4.*sw**2) - (ee**2*complex(0,1)*sw**2*vH*cmath.sin(theta))/(4.*cw**2)',
                  order = {'QED':1})

GC_191 = Coupling(name = 'GC_191',
                  value = 'ee**2*complex(0,1)*vH*cmath.sin(theta) + (cw**2*ee**2*complex(0,1)*vH*cmath.sin(theta))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vH*cmath.sin(theta))/(2.*cw**2)',
                  order = {'QED':1})

GC_192 = Coupling(name = 'GC_192',
                  value = 'a2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta) - 2*complex(0,1)*lamH*cmath.cos(theta)*cmath.sin(theta)',
                  order = {'QED':2})

GC_193 = Coupling(name = 'GC_193',
                  value = 'ee**2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta) + (cw**2*ee**2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*cmath.cos(theta)*cmath.sin(theta))/(2.*cw**2)',
                  order = {'QED':2})

GC_197 = Coupling(name = 'GC_197',
                  value = '-2*complex(0,1)*lamH*cmath.cos(theta)**2 - a2*complex(0,1)*cmath.sin(theta)**2',
                  order = {'QED':2})

GC_198 = Coupling(name = 'GC_198',
                  value = '-(a2*complex(0,1)*cmath.cos(theta)**2) - 2*complex(0,1)*lamH*cmath.sin(theta)**2',
                  order = {'QED':2})

GC_199 = Coupling(name = 'GC_199',
                  value = 'ee**2*complex(0,1)*cmath.sin(theta)**2 + (cw**2*ee**2*complex(0,1)*cmath.sin(theta)**2)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*cmath.sin(theta)**2)/(2.*cw**2)',
                  order = {'QED':2})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-6*complex(0,1)*lamH',
                 order = {'QED':2})

GC_201 = Coupling(name = 'GC_201',
                  value = '-(a2*complex(0,1)*vH*cmath.cos(theta)**3) - a1*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta) + 2*b3*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta) + 2*a2*complex(0,1)*vH*cmath.cos(theta)*cmath.sin(theta)**2 - 6*complex(0,1)*lamH*vH*cmath.cos(theta)*cmath.sin(theta)**2 + (a1*complex(0,1)*cmath.sin(theta)**3)/2.',
                  order = {'QED':1})

GC_202 = Coupling(name = 'GC_202',
                  value = '-6*complex(0,1)*lamH*vH*cmath.cos(theta)**3 + (3*a1*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta))/2. - 3*a2*complex(0,1)*vH*cmath.cos(theta)*cmath.sin(theta)**2 + 2*b3*complex(0,1)*cmath.sin(theta)**3',
                  order = {'QED':1})

GC_203 = Coupling(name = 'GC_203',
                  value = '-0.5*(a1*complex(0,1)*cmath.cos(theta)**3) + 2*a2*complex(0,1)*vH*cmath.cos(theta)**2*cmath.sin(theta) - 6*complex(0,1)*lamH*vH*cmath.cos(theta)**2*cmath.sin(theta) + a1*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**2 - 2*b3*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**2 - a2*complex(0,1)*vH*cmath.sin(theta)**3',
                  order = {'QED':1})

GC_204 = Coupling(name = 'GC_204',
                  value = '-2*b3*complex(0,1)*cmath.cos(theta)**3 - 3*a2*complex(0,1)*vH*cmath.cos(theta)**2*cmath.sin(theta) - (3*a1*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**2)/2. - 6*complex(0,1)*lamH*vH*cmath.sin(theta)**3',
                  order = {'QED':1})

GC_205 = Coupling(name = 'GC_205',
                  value = '3*a2*complex(0,1)*cmath.cos(theta)**3*cmath.sin(theta) - 6*complex(0,1)*lamH*cmath.cos(theta)**3*cmath.sin(theta) - 3*a2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**3 + 6*b4*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**3',
                  order = {'QED':2})

GC_206 = Coupling(name = 'GC_206',
                  value = '-3*a2*complex(0,1)*cmath.cos(theta)**3*cmath.sin(theta) + 6*b4*complex(0,1)*cmath.cos(theta)**3*cmath.sin(theta) + 3*a2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**3 - 6*complex(0,1)*lamH*cmath.cos(theta)*cmath.sin(theta)**3',
                  order = {'QED':2})

GC_207 = Coupling(name = 'GC_207',
                  value = '-(a2*complex(0,1)*cmath.cos(theta)**4) + 4*a2*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta)**2 - 6*b4*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta)**2 - 6*complex(0,1)*lamH*cmath.cos(theta)**2*cmath.sin(theta)**2 - a2*complex(0,1)*cmath.sin(theta)**4',
                  order = {'QED':2})

GC_208 = Coupling(name = 'GC_208',
                  value = '-6*complex(0,1)*lamH*cmath.cos(theta)**4 - 6*a2*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta)**2 - 6*b4*complex(0,1)*cmath.sin(theta)**4',
                  order = {'QED':2})

GC_209 = Coupling(name = 'GC_209',
                  value = '-6*b4*complex(0,1)*cmath.cos(theta)**4 - 6*a2*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta)**2 - 6*complex(0,1)*lamH*cmath.sin(theta)**4',
                  order = {'QED':2})

GC_21 = Coupling(name = 'GC_21',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_22 = Coupling(name = 'GC_22',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_23 = Coupling(name = 'GC_23',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_24 = Coupling(name = 'GC_24',
                 value = '-0.5*(ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '(ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '-((cw*ee*complex(0,1))/sw)',
                 order = {'QED':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '-0.5*(ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_31 = Coupling(name = 'GC_31',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '-0.5*(cw*ee*complex(0,1))/sw - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '-0.5*(cw*ee*complex(0,1))/sw + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_37 = Coupling(name = 'GC_37',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '(cw*ee**2*complex(0,1))/sw - (ee**2*complex(0,1)*sw)/cw',
                 order = {'QED':2})

GC_39 = Coupling(name = 'GC_39',
                 value = '-(ee**2*complex(0,1)) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_40 = Coupling(name = 'GC_40',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_41 = Coupling(name = 'GC_41',
                 value = '-0.5*(ee**2*vH)/cw',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(ee**2*vH)/(2.*cw)',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '-0.25*(ee**2*vH)/sw**2',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(ee**2*vH)/(4.*sw**2)',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '-0.5*(ee**2*vH)/sw',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(ee**2*vH)/(2.*sw)',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '-0.25*(ee**2*vH)/cw - (cw*ee**2*vH)/(4.*sw**2)',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '(ee**2*vH)/(4.*cw) - (cw*ee**2*vH)/(4.*sw**2)',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '-0.25*(ee**2*vH)/cw + (cw*ee**2*vH)/(4.*sw**2)',
                 order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_50 = Coupling(name = 'GC_50',
                 value = '(ee**2*vH)/(4.*cw) + (cw*ee**2*vH)/(4.*sw**2)',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '-(yb/cmath.sqrt(2))',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = 'yb/cmath.sqrt(2)',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '-(yt/cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = 'yt/cmath.sqrt(2)',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '-ytau',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = 'ytau',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '-(ytau/cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = 'ytau/cmath.sqrt(2)',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '-0.5*(ee**2*cmath.cos(theta))/cw',
                 order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_60 = Coupling(name = 'GC_60',
                 value = '(ee**2*cmath.cos(theta))/(2.*cw)',
                 order = {'QED':2})

GC_61 = Coupling(name = 'GC_61',
                 value = '-0.5*(ee*cmath.cos(theta))/sw',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(ee*cmath.cos(theta))/(2.*sw)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '-0.5*(ee**2*cmath.cos(theta))/sw',
                 order = {'QED':2})

GC_64 = Coupling(name = 'GC_64',
                 value = '(ee**2*cmath.cos(theta))/(2.*sw)',
                 order = {'QED':2})

GC_65 = Coupling(name = 'GC_65',
                 value = '-0.25*(ee**2*complex(0,1)*vH*cmath.cos(theta))/sw**2',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '(ee**2*complex(0,1)*vH*cmath.cos(theta))/(2.*sw**2)',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '-((complex(0,1)*yb*cmath.cos(theta))/cmath.sqrt(2))',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '-((complex(0,1)*yt*cmath.cos(theta))/cmath.sqrt(2))',
                 order = {'QED':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '-((complex(0,1)*ytau*cmath.cos(theta))/cmath.sqrt(2))',
                 order = {'QED':1})

GC_7 = Coupling(name = 'GC_7',
                value = '2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_70 = Coupling(name = 'GC_70',
                 value = '(ee**2*complex(0,1)*cmath.cos(theta)**2)/(2.*sw**2)',
                 order = {'QED':2})

GC_71 = Coupling(name = 'GC_71',
                 value = '-0.5*(cw*ee*cmath.cos(theta))/sw - (ee*sw*cmath.cos(theta))/(2.*cw)',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-0.5*(ee**2*complex(0,1)*vH*cmath.cos(theta)) - (cw**2*ee**2*complex(0,1)*vH*cmath.cos(theta))/(4.*sw**2) - (ee**2*complex(0,1)*sw**2*vH*cmath.cos(theta))/(4.*cw**2)',
                 order = {'QED':1})

GC_73 = Coupling(name = 'GC_73',
                 value = 'ee**2*complex(0,1)*vH*cmath.cos(theta) + (cw**2*ee**2*complex(0,1)*vH*cmath.cos(theta))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vH*cmath.cos(theta))/(2.*cw**2)',
                 order = {'QED':1})

GC_74 = Coupling(name = 'GC_74',
                 value = 'ee**2*complex(0,1)*cmath.cos(theta)**2 + (cw**2*ee**2*complex(0,1)*cmath.cos(theta)**2)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*cmath.cos(theta)**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_8 = Coupling(name = 'GC_8',
                value = '(ee**2*complex(0,1))/(2.*cw)',
                order = {'QED':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-G',
                order = {'QCD':1})



==> anc/rxSM_NLO_b1/decays.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Mon 7 Apr 2025 01:09:56


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.t):'(((3*ee**2*MB**2)/(2.*sw**2) + (3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MB**4)/(2.*MW**2*sw**2) - (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_h1 = Decay(name = 'Decay_h1',
                 particle = P.h1,
                 partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2*cmath.cos(theta)**2 + 3*mh1**2*yb**2*cmath.cos(theta)**2)*cmath.sqrt(-4*MB**2*mh1**2 + mh1**4))/(16.*cmath.pi*abs(mh1)**3)',
                                   (P.h2,P.h2):'(cmath.sqrt(mh1**4 - 4*mh1**2*mh2**2)*(a2**2*vH**2*cmath.cos(theta)**6 + 2*a1*a2*vH*cmath.cos(theta)**5*cmath.sin(theta) - 4*a2*b3*vH*cmath.cos(theta)**5*cmath.sin(theta) + a1**2*cmath.cos(theta)**4*cmath.sin(theta)**2 - 4*a1*b3*cmath.cos(theta)**4*cmath.sin(theta)**2 + 4*b3**2*cmath.cos(theta)**4*cmath.sin(theta)**2 - 4*a2**2*vH**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 12*a2*lamH*vH**2*cmath.cos(theta)**4*cmath.sin(theta)**2 - 5*a1*a2*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 + 8*a2*b3*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 + 12*a1*lamH*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 - 24*b3*lamH*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 - a1**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 2*a1*b3*cmath.cos(theta)**2*cmath.sin(theta)**4 + 4*a2**2*vH**2*cmath.cos(theta)**2*cmath.sin(theta)**4 - 24*a2*lamH*vH**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 36*lamH**2*vH**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 2*a1*a2*vH*cmath.cos(theta)*cmath.sin(theta)**5 - 6*a1*lamH*vH*cmath.cos(theta)*cmath.sin(theta)**5 + (a1**2*cmath.sin(theta)**6)/4.))/(32.*cmath.pi*abs(mh1)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((mh1**2*ytau**2*cmath.cos(theta)**2 - 4*MTA**2*ytau**2*cmath.cos(theta)**2)*cmath.sqrt(mh1**4 - 4*mh1**2*MTA**2))/(16.*cmath.pi*abs(mh1)**3)',
                                   (P.t,P.t__tilde__):'((3*mh1**2*yt**2*cmath.cos(theta)**2 - 12*MT**2*yt**2*cmath.cos(theta)**2)*cmath.sqrt(mh1**4 - 4*mh1**2*MT**2))/(16.*cmath.pi*abs(mh1)**3)',
                                   (P.W__minus__,P.W__plus__):'(((3*ee**4*vH**2*cmath.cos(theta)**2)/(4.*sw**4) + (ee**4*mh1**4*vH**2*cmath.cos(theta)**2)/(16.*MW**4*sw**4) - (ee**4*mh1**2*vH**2*cmath.cos(theta)**2)/(4.*MW**2*sw**4))*cmath.sqrt(mh1**4 - 4*mh1**2*MW**2))/(16.*cmath.pi*abs(mh1)**3)',
                                   (P.Z,P.Z):'(((9*ee**4*vH**2*cmath.cos(theta)**2)/2. + (3*ee**4*mh1**4*vH**2*cmath.cos(theta)**2)/(8.*MZ**4) - (3*ee**4*mh1**2*vH**2*cmath.cos(theta)**2)/(2.*MZ**2) + (3*cw**4*ee**4*vH**2*cmath.cos(theta)**2)/(4.*sw**4) + (cw**4*ee**4*mh1**4*vH**2*cmath.cos(theta)**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*mh1**2*vH**2*cmath.cos(theta)**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vH**2*cmath.cos(theta)**2)/sw**2 + (cw**2*ee**4*mh1**4*vH**2*cmath.cos(theta)**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*mh1**2*vH**2*cmath.cos(theta)**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vH**2*cmath.cos(theta)**2)/cw**2 + (ee**4*mh1**4*sw**2*vH**2*cmath.cos(theta)**2)/(4.*cw**2*MZ**4) - (ee**4*mh1**2*sw**2*vH**2*cmath.cos(theta)**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vH**2*cmath.cos(theta)**2)/(4.*cw**4) + (ee**4*mh1**4*sw**4*vH**2*cmath.cos(theta)**2)/(16.*cw**4*MZ**4) - (ee**4*mh1**2*sw**4*vH**2*cmath.cos(theta)**2)/(4.*cw**4*MZ**2))*cmath.sqrt(mh1**4 - 4*mh1**2*MZ**2))/(32.*cmath.pi*abs(mh1)**3)'})

Decay_h2 = Decay(name = 'Decay_h2',
                 particle = P.h2,
                 partial_widths = {(P.b,P.b__tilde__):'(cmath.sqrt(-4*MB**2*mh2**2 + mh2**4)*(-12*MB**2*yb**2*cmath.sin(theta)**2 + 3*mh2**2*yb**2*cmath.sin(theta)**2))/(16.*cmath.pi*abs(mh2)**3)',
                                   (P.h1,P.h1):'(cmath.sqrt(-4*mh1**2*mh2**2 + mh2**4)*((a1**2*cmath.cos(theta)**6)/4. - 2*a1*a2*vH*cmath.cos(theta)**5*cmath.sin(theta) + 6*a1*lamH*vH*cmath.cos(theta)**5*cmath.sin(theta) - a1**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 2*a1*b3*cmath.cos(theta)**4*cmath.sin(theta)**2 + 4*a2**2*vH**2*cmath.cos(theta)**4*cmath.sin(theta)**2 - 24*a2*lamH*vH**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 36*lamH**2*vH**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 5*a1*a2*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 - 8*a2*b3*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 - 12*a1*lamH*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 + 24*b3*lamH*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 + a1**2*cmath.cos(theta)**2*cmath.sin(theta)**4 - 4*a1*b3*cmath.cos(theta)**2*cmath.sin(theta)**4 + 4*b3**2*cmath.cos(theta)**2*cmath.sin(theta)**4 - 4*a2**2*vH**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 12*a2*lamH*vH**2*cmath.cos(theta)**2*cmath.sin(theta)**4 - 2*a1*a2*vH*cmath.cos(theta)*cmath.sin(theta)**5 + 4*a2*b3*vH*cmath.cos(theta)*cmath.sin(theta)**5 + a2**2*vH**2*cmath.sin(theta)**6))/(32.*cmath.pi*abs(mh2)**3)',
                                   (P.ta__minus__,P.ta__plus__):'(cmath.sqrt(mh2**4 - 4*mh2**2*MTA**2)*(mh2**2*ytau**2*cmath.sin(theta)**2 - 4*MTA**2*ytau**2*cmath.sin(theta)**2))/(16.*cmath.pi*abs(mh2)**3)',
                                   (P.t,P.t__tilde__):'(cmath.sqrt(mh2**4 - 4*mh2**2*MT**2)*(3*mh2**2*yt**2*cmath.sin(theta)**2 - 12*MT**2*yt**2*cmath.sin(theta)**2))/(16.*cmath.pi*abs(mh2)**3)',
                                   (P.W__minus__,P.W__plus__):'(cmath.sqrt(mh2**4 - 4*mh2**2*MW**2)*((3*ee**4*vH**2*cmath.sin(theta)**2)/(4.*sw**4) + (ee**4*mh2**4*vH**2*cmath.sin(theta)**2)/(16.*MW**4*sw**4) - (ee**4*mh2**2*vH**2*cmath.sin(theta)**2)/(4.*MW**2*sw**4)))/(16.*cmath.pi*abs(mh2)**3)',
                                   (P.Z,P.Z):'(cmath.sqrt(mh2**4 - 4*mh2**2*MZ**2)*((9*ee**4*vH**2*cmath.sin(theta)**2)/2. + (3*ee**4*mh2**4*vH**2*cmath.sin(theta)**2)/(8.*MZ**4) - (3*ee**4*mh2**2*vH**2*cmath.sin(theta)**2)/(2.*MZ**2) + (3*cw**4*ee**4*vH**2*cmath.sin(theta)**2)/(4.*sw**4) + (cw**4*ee**4*mh2**4*vH**2*cmath.sin(theta)**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*mh2**2*vH**2*cmath.sin(theta)**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vH**2*cmath.sin(theta)**2)/sw**2 + (cw**2*ee**4*mh2**4*vH**2*cmath.sin(theta)**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*mh2**2*vH**2*cmath.sin(theta)**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vH**2*cmath.sin(theta)**2)/cw**2 + (ee**4*mh2**4*sw**2*vH**2*cmath.sin(theta)**2)/(4.*cw**2*MZ**4) - (ee**4*mh2**2*sw**2*vH**2*cmath.sin(theta)**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vH**2*cmath.sin(theta)**2)/(4.*cw**4) + (ee**4*mh2**4*sw**4*vH**2*cmath.sin(theta)**2)/(16.*cw**4*MZ**4) - (ee**4*mh2**2*sw**4*vH**2*cmath.sin(theta)**2)/(4.*cw**4*MZ**2)))/(32.*cmath.pi*abs(mh2)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*ee**2*MB**2)/(2.*sw**2) + (3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MB**4)/(2.*MW**2*sw**2) - (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.s__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*ee**2*MB**2)/(2.*sw**2) - (3*ee**2*MT**2)/(2.*sw**2) - (3*ee**2*MB**4)/(2.*MW**2*sw**2) + (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) - (3*ee**2*MT**4)/(2.*MW**2*sw**2) + (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-0.5*(ee**2*MTA**2)/sw**2 - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})



==> anc/rxSM_NLO_b1/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/rxSM_NLO_b1/lorentz.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Mon 7 Apr 2025 01:09:56


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


FF1 = Lorentz(name = 'FF1',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,1)')

FF2 = Lorentz(name = 'FF2',
              spins = [ 2, 2 ],
              structure = 'ProjM(2,1)')

FF3 = Lorentz(name = 'FF3',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,-2)*ProjM(-2,1)')

FF4 = Lorentz(name = 'FF4',
              spins = [ 2, 2 ],
              structure = 'ProjP(2,1)')

FF5 = Lorentz(name = 'FF5',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,-2)*ProjP(-2,1)')

VV1 = Lorentz(name = 'VV1',
              spins = [ 3, 3 ],
              structure = 'P(1,2)*P(2,2)')

VV2 = Lorentz(name = 'VV2',
              spins = [ 3, 3 ],
              structure = 'Metric(1,2)')

VV3 = Lorentz(name = 'VV3',
              spins = [ 3, 3 ],
              structure = 'P(-1,2)**2*Metric(1,2)')

UUS1 = Lorentz(name = 'UUS1',
               spins = [ -1, -1, 1 ],
               structure = '1')

UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2)')

UUV2 = Lorentz(name = 'UUV2',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,3)')

UUV3 = Lorentz(name = 'UUV3',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'Gamma5(2,1)')

FFS2 = Lorentz(name = 'FFS2',
               spins = [ 2, 2, 1 ],
               structure = 'Identity(2,1)')

FFS3 = Lorentz(name = 'FFS3',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1)')

FFS4 = Lorentz(name = 'FFS4',
               spins = [ 2, 2, 1 ],
               structure = 'ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1) - Gamma(3,2,-1)*ProjM(-1,1) - Gamma(3,2,-1)*ProjP(-1,1)')

FFV5 = Lorentz(name = 'FFV5',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1) - (4*Gamma(3,2,-1)*ProjM(-1,1))/13. - (4*Gamma(3,2,-1)*ProjP(-1,1))/13.')

FFV6 = Lorentz(name = 'FFV6',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1) + (8*Gamma(3,2,-1)*ProjM(-1,1))/13. + (8*Gamma(3,2,-1)*ProjP(-1,1))/13.')

FFV7 = Lorentz(name = 'FFV7',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + Gamma(3,2,-1)*ProjP(-1,1)')

FFV8 = Lorentz(name = 'FFV8',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1) + 2*Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

VSS1 = Lorentz(name = 'VSS1',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,2)')

VSS2 = Lorentz(name = 'VSS2',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,2) - P(1,3)')

VSS3 = Lorentz(name = 'VSS3',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,3)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2)')

VVV2 = Lorentz(name = 'VVV2',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,2)*Metric(1,2)')

VVV3 = Lorentz(name = 'VVV3',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,3)*Metric(1,2)')

VVV4 = Lorentz(name = 'VVV4',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,1)*Metric(1,3)')

VVV5 = Lorentz(name = 'VVV5',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,2)*Metric(1,3)')

VVV6 = Lorentz(name = 'VVV6',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,3)*Metric(1,3)')

VVV7 = Lorentz(name = 'VVV7',
               spins = [ 3, 3, 3 ],
               structure = 'P(1,2)*Metric(2,3)')

VVV8 = Lorentz(name = 'VVV8',
               spins = [ 3, 3, 3 ],
               structure = 'P(1,3)*Metric(2,3)')

VVV9 = Lorentz(name = 'VVV9',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Epsilon(1,2,3,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV6 = Lorentz(name = 'VVVV6',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/rxSM_NLO_b1/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.items():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/rxSM_NLO_b1/parameters.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Mon 7 Apr 2025 01:09:56



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# This is a default parameter object representing the renormalization scale (MU_R).
MU_R = Parameter(name = 'MU_R',
                 nature = 'external',
                 type = 'real',
                 value = 91.188,
                 texname = '\\text{\\mu_r}',
                 lhablock = 'LOOP',
                 lhacode = [1])

# User-defined parameters.
theta = Parameter(name = 'theta',
                  nature = 'external',
                  type = 'real',
                  value = 0.1,
                  texname = '\\theta',
                  lhablock = 'rxSM',
                  lhacode = [ 1 ])

a2 = Parameter(name = 'a2',
               nature = 'external',
               type = 'real',
               value = 1.,
               texname = 'a_2',
               lhablock = 'rxSM',
               lhacode = [ 2 ])

b3 = Parameter(name = 'b3',
               nature = 'external',
               type = 'real',
               value = 100.,
               texname = 'b_3',
               lhablock = 'rxSM',
               lhacode = [ 3 ])

b4 = Parameter(name = 'b4',
               nature = 'external',
               type = 'real',
               value = 0.25,
               texname = 'b_4',
               lhablock = 'rxSM',
               lhacode = [ 4 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

mh1 = Parameter(name = 'mh1',
                nature = 'external',
                type = 'real',
                value = 125.02,
                texname = '\\text{mh1}',
                lhablock = 'MASS',
                lhacode = [ 9000005 ])

mh2 = Parameter(name = 'mh2',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{mh2}',
                lhablock = 'MASS',
                lhacode = [ 9000006 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

wh1 = Parameter(name = 'wh1',
                nature = 'external',
                type = 'real',
                value = 0.004,
                texname = '\\text{wh1}',
                lhablock = 'DECAY',
                lhacode = [ 9000005 ])

wh2 = Parameter(name = 'wh2',
                nature = 'external',
                type = 'real',
                value = 2,
                texname = '\\text{wh2}',
                lhablock = 'DECAY',
                lhacode = [ 9000006 ])

MM1x1 = Parameter(name = 'MM1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '(mh1**2 + mh2**2 + (mh1**2 - mh2**2)*cmath.cos(2*theta))/2.',
                  texname = '\\text{MM1x1}')

MM1x2 = Parameter(name = 'MM1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '(-mh1**2 + mh2**2)*cmath.cos(theta)*cmath.sin(theta)',
                  texname = '\\text{MM1x2}')

MM2x1 = Parameter(name = 'MM2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '(-mh1**2 + mh2**2)*cmath.cos(theta)*cmath.sin(theta)',
                  texname = '\\text{MM2x1}')

MM2x2 = Parameter(name = 'MM2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '(mh1**2 + mh2**2 - (mh1**2 - mh2**2)*cmath.cos(2*theta))/2.',
                  texname = '\\text{MM2x2}')

UU1x1 = Parameter(name = 'UU1x1',
                  nature = 'internal',
                  type = 'real',
                  value = 'cmath.cos(theta)',
                  texname = '\\text{UU1x1}')

UU1x2 = Parameter(name = 'UU1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '-cmath.sin(theta)',
                  texname = '\\text{UU1x2}')

UU2x1 = Parameter(name = 'UU2x1',
                  nature = 'internal',
                  type = 'real',
                  value = 'cmath.sin(theta)',
                  texname = '\\text{UU2x1}')

UU2x2 = Parameter(name = 'UU2x2',
                  nature = 'internal',
                  type = 'real',
                  value = 'cmath.cos(theta)',
                  texname = '\\text{UU2x2}')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vH = Parameter(name = 'vH',
               nature = 'internal',
               type = 'real',
               value = '(2*MW*sw)/ee',
               texname = 'v_H')

muS = Parameter(name = 'muS',
                nature = 'internal',
                type = 'real',
                value = '(-mh1**2 - mh2**2 + a2*vH**2 - (-mh1**2 + mh2**2)*cmath.cos(2*theta))/2.',
                texname = '\\mu _S')

a1 = Parameter(name = 'a1',
               nature = 'internal',
               type = 'real',
               value = '((-mh1**2 + mh2**2)*cmath.sin(2*theta))/vH',
               texname = 'a_1')

lamH = Parameter(name = 'lamH',
                 nature = 'internal',
                 type = 'real',
                 value = 'MM1x1/(2.*vH**2)',
                 texname = '\\lambda _H')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vH',
               texname = '\\text{yb}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vH',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vH',
                 texname = '\\text{ytau}')

b1 = Parameter(name = 'b1',
               nature = 'internal',
               type = 'real',
               value = '-0.25*(a1*vH**2)',
               texname = 'b_1')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'lamH*vH',
                texname = '\\mu _H')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb',
                  texname = '\\text{I1a33}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt',
                  texname = '\\text{I2a33}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt',
                  texname = '\\text{I3a33}')

I4a33 = Parameter(name = 'I4a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb',
                  texname = '\\text{I4a33}')



==> anc/rxSM_NLO_b1/particles.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Mon 7 Apr 2025 01:09:56


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.ZERO,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.ZERO,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

h1 = Particle(pdg_code = 9000005,
              name = 'h1',
              antiname = 'h1',
              spin = 1,
              color = 1,
              mass = Param.mh1,
              width = Param.wh1,
              texname = 'h1',
              antitexname = 'h1',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

h2 = Particle(pdg_code = 9000006,
              name = 'h2',
              antiname = 'h2',
              spin = 1,
              color = 1,
              mass = Param.mh2,
              width = Param.wh2,
              texname = 'h2',
              antitexname = 'h2',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/rxSM_NLO_b1/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2)",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/rxSM_NLO_b1/vertices.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Mon 7 Apr 2025 01:09:56


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.G0, P.G0, P.G0, P.G0 ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_20})

V_2 = Vertex(name = 'V_2',
             particles = [ P.G0, P.G0, P.G__minus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_18})

V_3 = Vertex(name = 'V_3',
             particles = [ P.G__minus__, P.G__minus__, P.G__plus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_19})

V_4 = Vertex(name = 'V_4',
             particles = [ P.a, P.a, P.G__minus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.VVSS1 ],
             couplings = {(0,0):C.GC_7})

V_5 = Vertex(name = 'V_5',
             particles = [ P.G0, P.G0, P.h2 ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_189})

V_6 = Vertex(name = 'V_6',
             particles = [ P.G__minus__, P.G__plus__, P.h2 ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_189})

V_7 = Vertex(name = 'V_7',
             particles = [ P.G0, P.G0, P.h1 ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_187})

V_8 = Vertex(name = 'V_8',
             particles = [ P.G__minus__, P.G__plus__, P.h1 ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_187})

V_9 = Vertex(name = 'V_9',
             particles = [ P.G0, P.G0, P.h2, P.h2 ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_198})

V_10 = Vertex(name = 'V_10',
              particles = [ P.G__minus__, P.G__plus__, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_198})

V_11 = Vertex(name = 'V_11',
              particles = [ P.G0, P.G0, P.h1, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_197})

V_12 = Vertex(name = 'V_12',
              particles = [ P.G__minus__, P.G__plus__, P.h1, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_197})

V_13 = Vertex(name = 'V_13',
              particles = [ P.h1, P.h1, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_203})

V_14 = Vertex(name = 'V_14',
              particles = [ P.h2, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_204})

V_15 = Vertex(name = 'V_15',
              particles = [ P.h1, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_201})

V_16 = Vertex(name = 'V_16',
              particles = [ P.h1, P.h1, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_202})

V_17 = Vertex(name = 'V_17',
              particles = [ P.h1, P.h1, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_207})

V_18 = Vertex(name = 'V_18',
              particles = [ P.h2, P.h2, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_209})

V_19 = Vertex(name = 'V_19',
              particles = [ P.h1, P.h1, P.h1, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_208})

V_20 = Vertex(name = 'V_20',
              particles = [ P.a, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_3})

V_21 = Vertex(name = 'V_21',
              particles = [ P.ghA, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_3})

V_22 = Vertex(name = 'V_22',
              particles = [ P.ghA, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_4})

V_23 = Vertex(name = 'V_23',
              particles = [ P.ghWm, P.ghA__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_46})

V_24 = Vertex(name = 'V_24',
              particles = [ P.ghWm, P.ghA__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_3})

V_25 = Vertex(name = 'V_25',
              particles = [ P.ghWm, P.ghWm__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_43})

V_26 = Vertex(name = 'V_26',
              particles = [ P.ghWm, P.ghWm__tilde__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_65})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ghWm, P.ghWm__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_4})

V_28 = Vertex(name = 'V_28',
              particles = [ P.ghWm, P.ghWm__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_28})

V_29 = Vertex(name = 'V_29',
              particles = [ P.ghWm, P.ghZ__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_49})

V_30 = Vertex(name = 'V_30',
              particles = [ P.ghWm, P.ghZ__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_27})

V_31 = Vertex(name = 'V_31',
              particles = [ P.ghWp, P.ghA__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_45})

V_32 = Vertex(name = 'V_32',
              particles = [ P.ghWp, P.ghA__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_4})

V_33 = Vertex(name = 'V_33',
              particles = [ P.ghWp, P.ghWp__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_44})

V_34 = Vertex(name = 'V_34',
              particles = [ P.ghWp, P.ghWp__tilde__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_65})

V_35 = Vertex(name = 'V_35',
              particles = [ P.ghWp, P.ghWp__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_3})

V_36 = Vertex(name = 'V_36',
              particles = [ P.ghWp, P.ghWp__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_27})

V_37 = Vertex(name = 'V_37',
              particles = [ P.ghWp, P.ghZ__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_48})

V_38 = Vertex(name = 'V_38',
              particles = [ P.ghWp, P.ghZ__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_28})

V_39 = Vertex(name = 'V_39',
              particles = [ P.ghZ, P.ghWm__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_50})

V_40 = Vertex(name = 'V_40',
              particles = [ P.ghZ, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_27})

V_41 = Vertex(name = 'V_41',
              particles = [ P.ghZ, P.ghWp__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_47})

V_42 = Vertex(name = 'V_42',
              particles = [ P.ghZ, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_28})

V_43 = Vertex(name = 'V_43',
              particles = [ P.ghZ, P.ghZ__tilde__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_72})

V_44 = Vertex(name = 'V_44',
              particles = [ P.ghG, P.ghG__tilde__, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_9,(0,1):C.GC_9})

V_45 = Vertex(name = 'V_45',
              particles = [ P.g, P.g, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_9,(0,1):C.GC_11,(0,2):C.GC_11,(0,3):C.GC_9,(0,4):C.GC_9,(0,5):C.GC_11})

V_46 = Vertex(name = 'V_46',
              particles = [ P.g, P.g, P.g, P.g ],
              color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(1,0):C.GC_13,(0,0):C.GC_13,(2,1):C.GC_13,(0,1):C.GC_12,(2,2):C.GC_12,(1,2):C.GC_12})

V_47 = Vertex(name = 'V_47',
              particles = [ P.t__tilde__, P.b, P.G__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_15})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.b, P.G0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_51,(0,1):C.GC_52})

V_49 = Vertex(name = 'V_49',
              particles = [ P.b__tilde__, P.b, P.h1 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_67,(0,1):C.GC_67})

V_50 = Vertex(name = 'V_50',
              particles = [ P.vt__tilde__, P.ta__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFS3 ],
              couplings = {(0,0):C.GC_56})

V_51 = Vertex(name = 'V_51',
              particles = [ P.ta__plus__, P.ta__minus__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_57,(0,1):C.GC_58})

V_52 = Vertex(name = 'V_52',
              particles = [ P.ta__plus__, P.ta__minus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_69,(0,1):C.GC_69})

V_53 = Vertex(name = 'V_53',
              particles = [ P.b__tilde__, P.t, P.G__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_16,(0,1):C.GC_17})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.t, P.G0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_54,(0,1):C.GC_53})

V_55 = Vertex(name = 'V_55',
              particles = [ P.t__tilde__, P.t, P.h1 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_68,(0,1):C.GC_68})

V_56 = Vertex(name = 'V_56',
              particles = [ P.G0, P.G0, P.h1, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_192})

V_57 = Vertex(name = 'V_57',
              particles = [ P.G__minus__, P.G__plus__, P.h1, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_192})

V_58 = Vertex(name = 'V_58',
              particles = [ P.h1, P.h1, P.h1, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_205})

V_59 = Vertex(name = 'V_59',
              particles = [ P.h1, P.h2, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_206})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ghWm, P.ghWm__tilde__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_180})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ghWp, P.ghWp__tilde__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_180})

V_62 = Vertex(name = 'V_62',
              particles = [ P.ghZ, P.ghZ__tilde__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_190})

V_63 = Vertex(name = 'V_63',
              particles = [ P.b__tilde__, P.b, P.h2 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_182,(0,1):C.GC_182})

V_64 = Vertex(name = 'V_64',
              particles = [ P.ta__plus__, P.ta__minus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_184,(0,1):C.GC_184})

V_65 = Vertex(name = 'V_65',
              particles = [ P.t__tilde__, P.t, P.h2 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_183,(0,1):C.GC_183})

V_66 = Vertex(name = 'V_66',
              particles = [ P.a, P.W__minus__, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_29})

V_67 = Vertex(name = 'V_67',
              particles = [ P.a, P.W__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_45})

V_68 = Vertex(name = 'V_68',
              particles = [ P.a, P.W__minus__, P.G__plus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_63})

V_69 = Vertex(name = 'V_69',
              particles = [ P.W__minus__, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_25,(0,1):C.GC_24})

V_70 = Vertex(name = 'V_70',
              particles = [ P.W__minus__, P.G__plus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_61,(0,1):C.GC_62})

V_71 = Vertex(name = 'V_71',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_4,(0,1):C.GC_3,(0,2):C.GC_3,(0,3):C.GC_4,(0,4):C.GC_4,(0,5):C.GC_3})

V_72 = Vertex(name = 'V_72',
              particles = [ P.a, P.W__minus__, P.G__plus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_178})

V_73 = Vertex(name = 'V_73',
              particles = [ P.W__minus__, P.G__plus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_176,(0,1):C.GC_177})

V_74 = Vertex(name = 'V_74',
              particles = [ P.a, P.W__plus__, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_29})

V_75 = Vertex(name = 'V_75',
              particles = [ P.a, P.W__plus__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_46})

V_76 = Vertex(name = 'V_76',
              particles = [ P.a, P.W__plus__, P.G__minus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_64})

V_77 = Vertex(name = 'V_77',
              particles = [ P.W__plus__, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_24,(0,1):C.GC_25})

V_78 = Vertex(name = 'V_78',
              particles = [ P.W__plus__, P.G__minus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_61,(0,1):C.GC_62})

V_79 = Vertex(name = 'V_79',
              particles = [ P.a, P.W__plus__, P.G__minus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_179})

V_80 = Vertex(name = 'V_80',
              particles = [ P.W__plus__, P.G__minus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_176,(0,1):C.GC_177})

V_81 = Vertex(name = 'V_81',
              particles = [ P.W__minus__, P.W__plus__, P.G0, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_21})

V_82 = Vertex(name = 'V_82',
              particles = [ P.W__minus__, P.W__plus__, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_21})

V_83 = Vertex(name = 'V_83',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(0,0):C.GC_5,(0,1):C.GC_5,(0,2):C.GC_6})

V_84 = Vertex(name = 'V_84',
              particles = [ P.W__minus__, P.W__plus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_66})

V_85 = Vertex(name = 'V_85',
              particles = [ P.W__minus__, P.W__plus__, P.h1, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_70})

V_86 = Vertex(name = 'V_86',
              particles = [ P.W__minus__, P.W__plus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_181})

V_87 = Vertex(name = 'V_87',
              particles = [ P.W__minus__, P.W__plus__, P.h1, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_185})

V_88 = Vertex(name = 'V_88',
              particles = [ P.W__minus__, P.W__plus__, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_186})

V_89 = Vertex(name = 'V_89',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV9 ],
              couplings = {(0,0):C.GC_28})

V_90 = Vertex(name = 'V_90',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_22})

V_91 = Vertex(name = 'V_91',
              particles = [ P.ta__plus__, P.vt, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFS4 ],
              couplings = {(0,0):C.GC_55})

V_92 = Vertex(name = 'V_92',
              particles = [ P.a, P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_38})

V_93 = Vertex(name = 'V_93',
              particles = [ P.Z, P.G0, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_71})

V_94 = Vertex(name = 'V_94',
              particles = [ P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_36})

V_95 = Vertex(name = 'V_95',
              particles = [ P.Z, P.G0, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_188})

V_96 = Vertex(name = 'V_96',
              particles = [ P.W__minus__, P.Z, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_8})

V_97 = Vertex(name = 'V_97',
              particles = [ P.W__minus__, P.Z, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_42})

V_98 = Vertex(name = 'V_98',
              particles = [ P.W__minus__, P.Z, P.G__plus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_60})

V_99 = Vertex(name = 'V_99',
              particles = [ P.W__minus__, P.Z, P.G__plus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_175})

V_100 = Vertex(name = 'V_100',
               particles = [ P.W__plus__, P.Z, P.G0, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_8})

V_101 = Vertex(name = 'V_101',
               particles = [ P.W__plus__, P.Z, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_41})

V_102 = Vertex(name = 'V_102',
               particles = [ P.W__plus__, P.Z, P.G__minus__, P.h1 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_59})

V_103 = Vertex(name = 'V_103',
               particles = [ P.W__plus__, P.Z, P.G__minus__, P.h2 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_174})

V_104 = Vertex(name = 'V_104',
               particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.VVVV6 ],
               couplings = {(0,0):C.GC_30})

V_105 = Vertex(name = 'V_105',
               particles = [ P.Z, P.Z, P.G0, P.G0 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_40})

V_106 = Vertex(name = 'V_106',
               particles = [ P.Z, P.Z, P.G__minus__, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_39})

V_107 = Vertex(name = 'V_107',
               particles = [ P.Z, P.Z, P.h1 ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_73})

V_108 = Vertex(name = 'V_108',
               particles = [ P.Z, P.Z, P.h1, P.h1 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_74})

V_109 = Vertex(name = 'V_109',
               particles = [ P.Z, P.Z, P.h2 ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_191})

V_110 = Vertex(name = 'V_110',
               particles = [ P.Z, P.Z, P.h1, P.h2 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_193})

V_111 = Vertex(name = 'V_111',
               particles = [ P.Z, P.Z, P.h2, P.h2 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_199})

V_112 = Vertex(name = 'V_112',
               particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
               color = [ '1' ],
               lorentz = [ L.VVVV5 ],
               couplings = {(0,0):C.GC_23})

V_113 = Vertex(name = 'V_113',
               particles = [ P.e__plus__, P.e__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_114 = Vertex(name = 'V_114',
               particles = [ P.mu__plus__, P.mu__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_115 = Vertex(name = 'V_115',
               particles = [ P.ta__plus__, P.ta__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_116 = Vertex(name = 'V_116',
               particles = [ P.u__tilde__, P.u, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_117 = Vertex(name = 'V_117',
               particles = [ P.c__tilde__, P.c, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_118 = Vertex(name = 'V_118',
               particles = [ P.t__tilde__, P.t, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_119 = Vertex(name = 'V_119',
               particles = [ P.d__tilde__, P.d, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_120 = Vertex(name = 'V_120',
               particles = [ P.s__tilde__, P.s, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_121 = Vertex(name = 'V_121',
               particles = [ P.b__tilde__, P.b, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_122 = Vertex(name = 'V_122',
               particles = [ P.u__tilde__, P.u, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_123 = Vertex(name = 'V_123',
               particles = [ P.c__tilde__, P.c, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_124 = Vertex(name = 'V_124',
               particles = [ P.t__tilde__, P.t, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_125 = Vertex(name = 'V_125',
               particles = [ P.d__tilde__, P.d, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_126 = Vertex(name = 'V_126',
               particles = [ P.s__tilde__, P.s, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_127 = Vertex(name = 'V_127',
               particles = [ P.b__tilde__, P.b, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_128 = Vertex(name = 'V_128',
               particles = [ P.d__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_129 = Vertex(name = 'V_129',
               particles = [ P.s__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_130 = Vertex(name = 'V_130',
               particles = [ P.b__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_131 = Vertex(name = 'V_131',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_132 = Vertex(name = 'V_132',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_133 = Vertex(name = 'V_133',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_134 = Vertex(name = 'V_134',
               particles = [ P.e__plus__, P.ve, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_135 = Vertex(name = 'V_135',
               particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_136 = Vertex(name = 'V_136',
               particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_137 = Vertex(name = 'V_137',
               particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_138 = Vertex(name = 'V_138',
               particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_139 = Vertex(name = 'V_139',
               particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_140 = Vertex(name = 'V_140',
               particles = [ P.u__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_35,(0,1):C.GC_32})

V_141 = Vertex(name = 'V_141',
               particles = [ P.c__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_35,(0,1):C.GC_32})

V_142 = Vertex(name = 'V_142',
               particles = [ P.t__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_35,(0,1):C.GC_32})

V_143 = Vertex(name = 'V_143',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_34,(0,1):C.GC_31})

V_144 = Vertex(name = 'V_144',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_34,(0,1):C.GC_31})

V_145 = Vertex(name = 'V_145',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_34,(0,1):C.GC_31})

V_146 = Vertex(name = 'V_146',
               particles = [ P.ve__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_37})

V_147 = Vertex(name = 'V_147',
               particles = [ P.vm__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_37})

V_148 = Vertex(name = 'V_148',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_37})

V_149 = Vertex(name = 'V_149',
               particles = [ P.e__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_36,(0,1):C.GC_33})

V_150 = Vertex(name = 'V_150',
               particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_36,(0,1):C.GC_33})

V_151 = Vertex(name = 'V_151',
               particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_36,(0,1):C.GC_33})



==> anc/rxSM_NLO_b1/write_param_card.py <==

__date__ = "6 March 2020"
__author__ = 'olivier.mattelaer@uclouvain.be'


class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            from functools import cmp_to_key
            need_writing.sort(key=cmp_to_key(self.order_param))
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "
        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        self.fsock.write(text)    
    
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': 2 * part.spin + 1,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print('write ./param_card.dat')
    


==> anc/rxSM_NLO_vev/CT_couplings.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Tue 29 Apr 2025 16:31:08


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



R2GC_100_1 = Coupling(name = 'R2GC_100_1',
                      value = '(ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2) + (cw**2*ee**2*complex(0,1)*G**2)/(192.*cmath.pi**2*sw**2) + (5*ee**2*complex(0,1)*G**2*sw**2)/(1728.*cw**2*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_100_2 = Coupling(name = 'R2GC_100_2',
                      value = '-0.003472222222222222*(ee**2*complex(0,1)*G**2)/cmath.pi**2 + (cw**2*ee**2*complex(0,1)*G**2)/(192.*cmath.pi**2*sw**2) + (17*ee**2*complex(0,1)*G**2*sw**2)/(1728.*cw**2*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_101_3 = Coupling(name = 'R2GC_101_3',
                      value = '-0.08333333333333333*(cw*ee*complex(0,1)*G**2)/(cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':1})

R2GC_102_4 = Coupling(name = 'R2GC_102_4',
                      value = '(cw*ee*complex(0,1)*G**2)/(12.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(36.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':1})

R2GC_104_5 = Coupling(name = 'R2GC_104_5',
                      value = '-0.0625*(complex(0,1)*G**2*yb**2)/cmath.pi**2 - (complex(0,1)*G**2*yt**2)/(16.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_105_6 = Coupling(name = 'R2GC_105_6',
                      value = '(ee**2*complex(0,1)*G**2)/(96.*cmath.pi**2*sw**2)',
                      order = {'QCD':2,'QED':2})

R2GC_125_7 = Coupling(name = 'R2GC_125_7',
                      value = '-0.005208333333333333*G**4/cmath.pi**2',
                      order = {'QCD':4})

R2GC_125_8 = Coupling(name = 'R2GC_125_8',
                      value = 'G**4/(64.*cmath.pi**2)',
                      order = {'QCD':4})

R2GC_126_9 = Coupling(name = 'R2GC_126_9',
                      value = '-0.005208333333333333*(complex(0,1)*G**4)/cmath.pi**2',
                      order = {'QCD':4})

R2GC_126_10 = Coupling(name = 'R2GC_126_10',
                       value = '(complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_127_11 = Coupling(name = 'R2GC_127_11',
                       value = '(complex(0,1)*G**4)/(192.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_127_12 = Coupling(name = 'R2GC_127_12',
                       value = '-0.015625*(complex(0,1)*G**4)/cmath.pi**2',
                       order = {'QCD':4})

R2GC_128_13 = Coupling(name = 'R2GC_128_13',
                       value = '-0.020833333333333332*(complex(0,1)*G**4)/cmath.pi**2',
                       order = {'QCD':4})

R2GC_129_14 = Coupling(name = 'R2GC_129_14',
                       value = '(complex(0,1)*G**4)/(288.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_129_15 = Coupling(name = 'R2GC_129_15',
                       value = '-0.03125*(complex(0,1)*G**4)/cmath.pi**2',
                       order = {'QCD':4})

R2GC_130_16 = Coupling(name = 'R2GC_130_16',
                       value = '-0.0625*(complex(0,1)*G**4)/cmath.pi**2',
                       order = {'QCD':4})

R2GC_130_17 = Coupling(name = 'R2GC_130_17',
                       value = '(complex(0,1)*G**4)/(4.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_131_18 = Coupling(name = 'R2GC_131_18',
                       value = '(-3*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_131_19 = Coupling(name = 'R2GC_131_19',
                       value = '(-23*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_132_20 = Coupling(name = 'R2GC_132_20',
                       value = '(complex(0,1)*G**2)/(12.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_136_21 = Coupling(name = 'R2GC_136_21',
                       value = '-0.16666666666666666*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_140_22 = Coupling(name = 'R2GC_140_22',
                       value = '(complex(0,1)*G**2*MB)/(6.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_142_23 = Coupling(name = 'R2GC_142_23',
                       value = '-0.05555555555555555*(ee*complex(0,1)*G**2*sw)/(cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_143_24 = Coupling(name = 'R2GC_143_24',
                       value = '-0.3333333333333333*(G**2*yb)/(cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_144_25 = Coupling(name = 'R2GC_144_25',
                       value = '(complex(0,1)*G**2*yb*cmath.cos(theta))/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_145_26 = Coupling(name = 'R2GC_145_26',
                       value = '(complex(0,1)*G**2)/(48.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_145_27 = Coupling(name = 'R2GC_145_27',
                       value = '(3*complex(0,1)*G**2)/(32.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_146_28 = Coupling(name = 'R2GC_146_28',
                       value = '-0.0625*(complex(0,1)*G**2)/cmath.pi**2',
                       order = {'QCD':2})

R2GC_147_29 = Coupling(name = 'R2GC_147_29',
                       value = 'G**3/(24.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_147_30 = Coupling(name = 'R2GC_147_30',
                       value = '(11*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_152_31 = Coupling(name = 'R2GC_152_31',
                       value = '-0.041666666666666664*G**3/cmath.pi**2',
                       order = {'QCD':3})

R2GC_152_32 = Coupling(name = 'R2GC_152_32',
                       value = '(-11*G**3)/(64.*cmath.pi**2)',
                       order = {'QCD':3})

R2GC_155_33 = Coupling(name = 'R2GC_155_33',
                       value = '(5*complex(0,1)*G**4)/(48.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_155_34 = Coupling(name = 'R2GC_155_34',
                       value = '(19*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_156_35 = Coupling(name = 'R2GC_156_35',
                       value = '(23*complex(0,1)*G**4)/(192.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_157_36 = Coupling(name = 'R2GC_157_36',
                       value = '(31*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_158_37 = Coupling(name = 'R2GC_158_37',
                       value = '(-17*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_159_38 = Coupling(name = 'R2GC_159_38',
                       value = '(-7*complex(0,1)*G**4)/(32.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_160_39 = Coupling(name = 'R2GC_160_39',
                       value = '(7*complex(0,1)*G**4)/(64.*cmath.pi**2)',
                       order = {'QCD':4})

R2GC_164_40 = Coupling(name = 'R2GC_164_40',
                       value = '(complex(0,1)*G**2*MT)/(6.*cmath.pi**2)',
                       order = {'QCD':2})

R2GC_167_41 = Coupling(name = 'R2GC_167_41',
                       value = '(ee*complex(0,1)*G**2*sw)/(9.*cw*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_168_42 = Coupling(name = 'R2GC_168_42',
                       value = '(G**2*yb)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_169_43 = Coupling(name = 'R2GC_169_43',
                       value = '-0.3333333333333333*(G**2*yb)/cmath.pi**2',
                       order = {'QCD':2,'QED':1})

R2GC_170_44 = Coupling(name = 'R2GC_170_44',
                       value = '(G**2*yt)/(3.*cmath.pi**2)',
                       order = {'QCD':2,'QED':1})

R2GC_171_45 = Coupling(name = 'R2GC_171_45',
                       value = '-0.3333333333333333*(G**2*yt)/cmath.pi**2',
                       order = {'QCD':2,'QED':1})

R2GC_172_46 = Coupling(name = 'R2GC_172_46',
                       value = '(G**2*yt)/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_173_47 = Coupling(name = 'R2GC_173_47',
                       value = '(complex(0,1)*G**2*yt*cmath.cos(theta))/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_194_48 = Coupling(name = 'R2GC_194_48',
                       value = '-0.125*(complex(0,1)*G**2*MB*yb*cmath.sin(theta))/(cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_194_49 = Coupling(name = 'R2GC_194_49',
                       value = '-0.125*(complex(0,1)*G**2*MT*yt*cmath.sin(theta))/(cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_195_50 = Coupling(name = 'R2GC_195_50',
                       value = '(complex(0,1)*G**2*yb*cmath.sin(theta))/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_196_51 = Coupling(name = 'R2GC_196_51',
                       value = '(complex(0,1)*G**2*yt*cmath.sin(theta))/(3.*cmath.pi**2*cmath.sqrt(2))',
                       order = {'QCD':2,'QED':1})

R2GC_200_52 = Coupling(name = 'R2GC_200_52',
                       value = '-0.0625*(complex(0,1)*G**2*yb**2*cmath.sin(theta)**2)/cmath.pi**2',
                       order = {'QCD':2,'QED':2})

R2GC_200_53 = Coupling(name = 'R2GC_200_53',
                       value = '-0.0625*(complex(0,1)*G**2*yt**2*cmath.sin(theta)**2)/cmath.pi**2',
                       order = {'QCD':2,'QED':2})

R2GC_210_54 = Coupling(name = 'R2GC_210_54',
                       value = '-0.03125*(complex(0,1)*G**2*yb**2*cmath.sin(2*theta))/cmath.pi**2',
                       order = {'QCD':2,'QED':2})

R2GC_210_55 = Coupling(name = 'R2GC_210_55',
                       value = '-0.03125*(complex(0,1)*G**2*yt**2*cmath.sin(2*theta))/cmath.pi**2',
                       order = {'QCD':2,'QED':2})

R2GC_75_56 = Coupling(name = 'R2GC_75_56',
                      value = '(ee*complex(0,1)*G**2)/(18.*cmath.pi**2)',
                      order = {'QCD':2,'QED':1})

R2GC_76_57 = Coupling(name = 'R2GC_76_57',
                      value = '-0.16666666666666666*(complex(0,1)*G**3)/cmath.pi**2',
                      order = {'QCD':3})

R2GC_77_58 = Coupling(name = 'R2GC_77_58',
                      value = '-0.1111111111111111*(ee*complex(0,1)*G**2)/cmath.pi**2',
                      order = {'QCD':2,'QED':1})

R2GC_91_59 = Coupling(name = 'R2GC_91_59',
                      value = '-0.125*(complex(0,1)*G**2*MB**2)/cmath.pi**2',
                      order = {'QCD':2})

R2GC_91_60 = Coupling(name = 'R2GC_91_60',
                      value = '-0.125*(complex(0,1)*G**2*MT**2)/cmath.pi**2',
                      order = {'QCD':2})

R2GC_92_61 = Coupling(name = 'R2GC_92_61',
                      value = '-0.0625*(complex(0,1)*G**2*yb**2)/cmath.pi**2',
                      order = {'QCD':2,'QED':2})

R2GC_92_62 = Coupling(name = 'R2GC_92_62',
                      value = '-0.0625*(complex(0,1)*G**2*yt**2)/cmath.pi**2',
                      order = {'QCD':2,'QED':2})

R2GC_93_63 = Coupling(name = 'R2GC_93_63',
                      value = '-0.125*(complex(0,1)*G**2*MB*yb*cmath.cos(theta))/(cmath.pi**2*cmath.sqrt(2))',
                      order = {'QCD':2,'QED':1})

R2GC_93_64 = Coupling(name = 'R2GC_93_64',
                      value = '-0.125*(complex(0,1)*G**2*MT*yt*cmath.cos(theta))/(cmath.pi**2*cmath.sqrt(2))',
                      order = {'QCD':2,'QED':1})

R2GC_94_65 = Coupling(name = 'R2GC_94_65',
                      value = '-0.0625*(complex(0,1)*G**2*yb**2*cmath.cos(theta)**2)/cmath.pi**2',
                      order = {'QCD':2,'QED':2})

R2GC_94_66 = Coupling(name = 'R2GC_94_66',
                      value = '-0.0625*(complex(0,1)*G**2*yt**2*cmath.cos(theta)**2)/cmath.pi**2',
                      order = {'QCD':2,'QED':2})

R2GC_95_67 = Coupling(name = 'R2GC_95_67',
                      value = '(ee**2*complex(0,1)*G**2)/(216.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_95_68 = Coupling(name = 'R2GC_95_68',
                      value = '(ee**2*complex(0,1)*G**2)/(54.*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_96_69 = Coupling(name = 'R2GC_96_69',
                      value = '-0.006944444444444444*(ee*complex(0,1)*G**3)/cmath.pi**2',
                      order = {'QCD':3,'QED':1})

R2GC_96_70 = Coupling(name = 'R2GC_96_70',
                      value = '(ee*complex(0,1)*G**3)/(72.*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_97_71 = Coupling(name = 'R2GC_97_71',
                      value = '(cw*ee**2*complex(0,1)*G**2)/(288.*cmath.pi**2*sw) - (ee**2*complex(0,1)*G**2*sw)/(864.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_97_72 = Coupling(name = 'R2GC_97_72',
                      value = '(cw*ee**2*complex(0,1)*G**2)/(144.*cmath.pi**2*sw) - (5*ee**2*complex(0,1)*G**2*sw)/(432.*cw*cmath.pi**2)',
                      order = {'QCD':2,'QED':2})

R2GC_98_73 = Coupling(name = 'R2GC_98_73',
                      value = '-0.005208333333333333*(cw*ee*complex(0,1)*G**3)/(cmath.pi**2*sw) + (ee*complex(0,1)*G**3*sw)/(576.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_98_74 = Coupling(name = 'R2GC_98_74',
                      value = '(cw*ee*complex(0,1)*G**3)/(192.*cmath.pi**2*sw) - (5*ee*complex(0,1)*G**3*sw)/(576.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_99_75 = Coupling(name = 'R2GC_99_75',
                      value = '(-3*cw*ee*complex(0,1)*G**3)/(64.*cmath.pi**2*sw) - (3*ee*complex(0,1)*G**3*sw)/(64.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

R2GC_99_76 = Coupling(name = 'R2GC_99_76',
                      value = '(3*cw*ee*complex(0,1)*G**3)/(64.*cmath.pi**2*sw) + (3*ee*complex(0,1)*G**3*sw)/(64.*cw*cmath.pi**2)',
                      order = {'QCD':3,'QED':1})

UVGC_107_1 = Coupling(name = 'UVGC_107_1',
                      value = {-1:'(ee*complex(0,1)*G**2)/(36.*cmath.pi**2)'},
                      order = {'QCD':2,'QED':1})

UVGC_108_2 = Coupling(name = 'UVGC_108_2',
                      value = {-1:'(-13*complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_109_3 = Coupling(name = 'UVGC_109_3',
                      value = {-1:'-0.08333333333333333*(complex(0,1)*G**2)/cmath.pi**2'},
                      order = {'QCD':2})

UVGC_110_4 = Coupling(name = 'UVGC_110_4',
                      value = {-1:'-0.05555555555555555*(ee*complex(0,1)*G**2)/cmath.pi**2'},
                      order = {'QCD':2,'QED':1})

UVGC_123_5 = Coupling(name = 'UVGC_123_5',
                      value = {-1:'(9*G**3)/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_123_6 = Coupling(name = 'UVGC_123_6',
                      value = {-1:'-0.0078125*G**3/cmath.pi**2'},
                      order = {'QCD':3})

UVGC_124_7 = Coupling(name = 'UVGC_124_7',
                      value = {-1:'(-9*G**3)/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_124_8 = Coupling(name = 'UVGC_124_8',
                      value = {-1:'G**3/(128.*cmath.pi**2)'},
                      order = {'QCD':3})

UVGC_125_9 = Coupling(name = 'UVGC_125_9',
                      value = {-1:'(3*G**4)/(512.*cmath.pi**2)'},
                      order = {'QCD':4})

UVGC_125_10 = Coupling(name = 'UVGC_125_10',
                       value = {-1:'(-3*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_126_11 = Coupling(name = 'UVGC_126_11',
                       value = {-1:'(3*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_126_12 = Coupling(name = 'UVGC_126_12',
                       value = {-1:'(-3*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_128_13 = Coupling(name = 'UVGC_128_13',
                       value = {-1:'-0.0078125*(complex(0,1)*G**4)/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_128_14 = Coupling(name = 'UVGC_128_14',
                       value = {-1:'(complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_129_15 = Coupling(name = 'UVGC_129_15',
                       value = {-1:'(-3*complex(0,1)*G**4)/(256.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_129_16 = Coupling(name = 'UVGC_129_16',
                       value = {-1:'(3*complex(0,1)*G**4)/(256.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_130_17 = Coupling(name = 'UVGC_130_17',
                       value = {-1:'-0.041666666666666664*(complex(0,1)*G**4)/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_130_18 = Coupling(name = 'UVGC_130_18',
                       value = {-1:'(47*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_131_19 = Coupling(name = 'UVGC_131_19',
                       value = {-1:'(-253*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_131_20 = Coupling(name = 'UVGC_131_20',
                       value = {-1:'(5*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_132_21 = Coupling(name = 'UVGC_132_21',
                       value = {-1:'(complex(0,1)*G**2)/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_136_22 = Coupling(name = 'UVGC_136_22',
                       value = {-1:'(ee*complex(0,1)*G**2)/(24.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_136_23 = Coupling(name = 'UVGC_136_23',
                       value = {-1:'-0.08333333333333333*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_138_24 = Coupling(name = 'UVGC_138_24',
                       value = {-1:'(complex(0,1)*G**2)/(4.*cmath.pi**2)',0:'(complex(0,1)*G**2)/(3.*cmath.pi**2) - (complex(0,1)*G**2*reglog(MB/MU_R))/(2.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_139_25 = Coupling(name = 'UVGC_139_25',
                       value = {0:'(ee*complex(0,1)*G**2)/(9.*cmath.pi**2) - (ee*complex(0,1)*G**2*reglog(MB/MU_R))/(6.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_140_26 = Coupling(name = 'UVGC_140_26',
                       value = {-1:'(complex(0,1)*G**2*MB)/(2.*cmath.pi**2)',0:'(2*complex(0,1)*G**2*MB)/(3.*cmath.pi**2) - (complex(0,1)*G**2*MB*reglog(MB/MU_R))/cmath.pi**2'},
                       order = {'QCD':2})

UVGC_141_27 = Coupling(name = 'UVGC_141_27',
                       value = {-1:'(cw*ee*complex(0,1)*G**2)/(8.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(24.*cw*cmath.pi**2)',0:'(cw*ee*complex(0,1)*G**2)/(6.*cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) - (cw*ee*complex(0,1)*G**2*reglog(MB/MU_R))/(4.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw*reglog(MB/MU_R))/(12.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_142_28 = Coupling(name = 'UVGC_142_28',
                       value = {-1:'-0.08333333333333333*(ee*complex(0,1)*G**2*sw)/(cw*cmath.pi**2)',0:'-0.1111111111111111*(ee*complex(0,1)*G**2*sw)/(cw*cmath.pi**2) + (ee*complex(0,1)*G**2*sw*reglog(MB/MU_R))/(6.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_143_29 = Coupling(name = 'UVGC_143_29',
                       value = {-1:'-0.5*(G**2*yb)/(cmath.pi**2*cmath.sqrt(2))',0:'-0.3333333333333333*(G**2*yb*cmath.sqrt(2))/cmath.pi**2 + (G**2*yb*reglog(MB/MU_R))/(cmath.pi**2*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_144_30 = Coupling(name = 'UVGC_144_30',
                       value = {-1:'(complex(0,1)*G**2*yb*cmath.cos(theta))/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(complex(0,1)*G**2*yb*cmath.cos(theta)*cmath.sqrt(2))/(3.*cmath.pi**2) - (complex(0,1)*G**2*yb*cmath.cos(theta)*reglog(MB/MU_R))/(cmath.pi**2*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_145_31 = Coupling(name = 'UVGC_145_31',
                       value = {-1:'(complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'-0.08333333333333333*(complex(0,1)*G**2*reglog(MB/MU_R))/cmath.pi**2'},
                       order = {'QCD':2})

UVGC_145_32 = Coupling(name = 'UVGC_145_32',
                       value = {-1:'(complex(0,1)*G**2)/(24.*cmath.pi**2)',0:'-0.08333333333333333*(complex(0,1)*G**2*reglog(MT/MU_R))/cmath.pi**2'},
                       order = {'QCD':2})

UVGC_146_33 = Coupling(name = 'UVGC_146_33',
                       value = {-1:'-0.041666666666666664*(complex(0,1)*G**2)/cmath.pi**2',0:'(complex(0,1)*G**2*reglog(MB/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_146_34 = Coupling(name = 'UVGC_146_34',
                       value = {-1:'(3*complex(0,1)*G**2)/(64.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_146_35 = Coupling(name = 'UVGC_146_35',
                       value = {-1:'(-3*complex(0,1)*G**2)/(64.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_146_36 = Coupling(name = 'UVGC_146_36',
                       value = {-1:'-0.041666666666666664*(complex(0,1)*G**2)/cmath.pi**2',0:'(complex(0,1)*G**2*reglog(MT/MU_R))/(12.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_147_37 = Coupling(name = 'UVGC_147_37',
                       value = {-1:'G**3/(24.*cmath.pi**2)',0:'-0.125*(G**3*reglog(MB/MU_R))/cmath.pi**2'},
                       order = {'QCD':3})

UVGC_147_38 = Coupling(name = 'UVGC_147_38',
                       value = {-1:'-0.020833333333333332*G**3/cmath.pi**2'},
                       order = {'QCD':3})

UVGC_147_39 = Coupling(name = 'UVGC_147_39',
                       value = {-1:'(51*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_147_40 = Coupling(name = 'UVGC_147_40',
                       value = {-1:'G**3/(24.*cmath.pi**2)',0:'-0.125*(G**3*reglog(MT/MU_R))/cmath.pi**2'},
                       order = {'QCD':3})

UVGC_148_41 = Coupling(name = 'UVGC_148_41',
                       value = {-1:'(21*G**3)/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_148_42 = Coupling(name = 'UVGC_148_42',
                       value = {-1:'G**3/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_149_43 = Coupling(name = 'UVGC_149_43',
                       value = {-1:'(33*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_149_44 = Coupling(name = 'UVGC_149_44',
                       value = {-1:'(3*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_150_45 = Coupling(name = 'UVGC_150_45',
                       value = {0:'(complex(0,1)*G**3*reglog(MB/MU_R))/(24.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_150_46 = Coupling(name = 'UVGC_150_46',
                       value = {-1:'(complex(0,1)*G**3)/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_150_47 = Coupling(name = 'UVGC_150_47',
                       value = {-1:'(-19*complex(0,1)*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_150_48 = Coupling(name = 'UVGC_150_48',
                       value = {-1:'-0.0078125*(complex(0,1)*G**3)/cmath.pi**2'},
                       order = {'QCD':3})

UVGC_150_49 = Coupling(name = 'UVGC_150_49',
                       value = {0:'(complex(0,1)*G**3*reglog(MT/MU_R))/(24.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_151_50 = Coupling(name = 'UVGC_151_50',
                       value = {0:'-0.3333333333333333*(complex(0,1)*G**3)/cmath.pi**2 + (complex(0,1)*G**3*reglog(MB/MU_R))/(2.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_51 = Coupling(name = 'UVGC_152_51',
                       value = {-1:'-0.041666666666666664*G**3/cmath.pi**2',0:'(G**3*reglog(MB/MU_R))/(8.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_52 = Coupling(name = 'UVGC_152_52',
                       value = {-1:'G**3/(48.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_53 = Coupling(name = 'UVGC_152_53',
                       value = {-1:'(-33*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_54 = Coupling(name = 'UVGC_152_54',
                       value = {-1:'(-3*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_152_55 = Coupling(name = 'UVGC_152_55',
                       value = {-1:'-0.041666666666666664*G**3/cmath.pi**2',0:'(G**3*reglog(MT/MU_R))/(8.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_153_56 = Coupling(name = 'UVGC_153_56',
                       value = {-1:'(-21*G**3)/(64.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_153_57 = Coupling(name = 'UVGC_153_57',
                       value = {-1:'-0.015625*G**3/cmath.pi**2'},
                       order = {'QCD':3})

UVGC_154_58 = Coupling(name = 'UVGC_154_58',
                       value = {-1:'(-51*G**3)/(128.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_155_59 = Coupling(name = 'UVGC_155_59',
                       value = {-1:'(complex(0,1)*G**4)/(12.*cmath.pi**2)',0:'-0.16666666666666666*(complex(0,1)*G**4*reglog(MB/MU_R))/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_155_60 = Coupling(name = 'UVGC_155_60',
                       value = {-1:'(147*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_155_61 = Coupling(name = 'UVGC_155_61',
                       value = {-1:'(3*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_155_62 = Coupling(name = 'UVGC_155_62',
                       value = {-1:'(complex(0,1)*G**4)/(12.*cmath.pi**2)',0:'-0.16666666666666666*(complex(0,1)*G**4*reglog(MT/MU_R))/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_156_63 = Coupling(name = 'UVGC_156_63',
                       value = {-1:'(147*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_156_64 = Coupling(name = 'UVGC_156_64',
                       value = {-1:'(21*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_157_65 = Coupling(name = 'UVGC_157_65',
                       value = {0:'-0.16666666666666666*(complex(0,1)*G**4*reglog(MB/MU_R))/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_157_66 = Coupling(name = 'UVGC_157_66',
                       value = {-1:'-0.08333333333333333*(complex(0,1)*G**4)/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_157_67 = Coupling(name = 'UVGC_157_67',
                       value = {-1:'(523*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_157_68 = Coupling(name = 'UVGC_157_68',
                       value = {-1:'(13*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_157_69 = Coupling(name = 'UVGC_157_69',
                       value = {0:'-0.16666666666666666*(complex(0,1)*G**4*reglog(MT/MU_R))/cmath.pi**2'},
                       order = {'QCD':4})

UVGC_158_70 = Coupling(name = 'UVGC_158_70',
                       value = {-1:'-0.041666666666666664*(complex(0,1)*G**4)/cmath.pi**2',0:'(complex(0,1)*G**4*reglog(MB/MU_R))/(6.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_71 = Coupling(name = 'UVGC_158_71',
                       value = {-1:'(complex(0,1)*G**4)/(24.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_72 = Coupling(name = 'UVGC_158_72',
                       value = {-1:'(-341*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_73 = Coupling(name = 'UVGC_158_73',
                       value = {-1:'(-11*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_158_74 = Coupling(name = 'UVGC_158_74',
                       value = {-1:'-0.041666666666666664*(complex(0,1)*G**4)/cmath.pi**2',0:'(complex(0,1)*G**4*reglog(MT/MU_R))/(6.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_159_75 = Coupling(name = 'UVGC_159_75',
                       value = {-1:'(-83*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_159_76 = Coupling(name = 'UVGC_159_76',
                       value = {-1:'(-5*complex(0,1)*G**4)/(128.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_77 = Coupling(name = 'UVGC_160_77',
                       value = {0:'(complex(0,1)*G**4*reglog(MB/MU_R))/(6.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_78 = Coupling(name = 'UVGC_160_78',
                       value = {-1:'(complex(0,1)*G**4)/(12.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_79 = Coupling(name = 'UVGC_160_79',
                       value = {-1:'(-85*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_80 = Coupling(name = 'UVGC_160_80',
                       value = {-1:'(-19*complex(0,1)*G**4)/(512.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_160_81 = Coupling(name = 'UVGC_160_81',
                       value = {0:'(complex(0,1)*G**4*reglog(MT/MU_R))/(6.*cmath.pi**2)'},
                       order = {'QCD':4})

UVGC_161_82 = Coupling(name = 'UVGC_161_82',
                       value = {-1:'(complex(0,1)*G**2)/(4.*cmath.pi**2)',0:'(complex(0,1)*G**2)/(3.*cmath.pi**2) - (complex(0,1)*G**2*reglog(MT/MU_R))/(2.*cmath.pi**2)'},
                       order = {'QCD':2})

UVGC_162_83 = Coupling(name = 'UVGC_162_83',
                       value = {0:'(-2*ee*complex(0,1)*G**2)/(9.*cmath.pi**2) + (ee*complex(0,1)*G**2*reglog(MT/MU_R))/(3.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_163_84 = Coupling(name = 'UVGC_163_84',
                       value = {0:'-0.3333333333333333*(complex(0,1)*G**3)/cmath.pi**2 + (complex(0,1)*G**3*reglog(MT/MU_R))/(2.*cmath.pi**2)'},
                       order = {'QCD':3})

UVGC_164_85 = Coupling(name = 'UVGC_164_85',
                       value = {-1:'(complex(0,1)*G**2*MT)/(2.*cmath.pi**2)',0:'(2*complex(0,1)*G**2*MT)/(3.*cmath.pi**2) - (complex(0,1)*G**2*MT*reglog(MT/MU_R))/cmath.pi**2'},
                       order = {'QCD':2})

UVGC_165_86 = Coupling(name = 'UVGC_165_86',
                       value = {-1:'-0.08333333333333333*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2))',0:'-0.16666666666666666*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2)) + (ee*complex(0,1)*G**2*reglog(MB/MU_R))/(4.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_165_87 = Coupling(name = 'UVGC_165_87',
                       value = {-1:'-0.08333333333333333*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2))',0:'-0.16666666666666666*(ee*complex(0,1)*G**2)/(cmath.pi**2*sw*cmath.sqrt(2)) + (ee*complex(0,1)*G**2*reglog(MT/MU_R))/(4.*cmath.pi**2*sw*cmath.sqrt(2))'},
                       order = {'QCD':2,'QED':1})

UVGC_166_88 = Coupling(name = 'UVGC_166_88',
                       value = {-1:'-0.125*(cw*ee*complex(0,1)*G**2)/(cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(24.*cw*cmath.pi**2)',0:'-0.16666666666666666*(cw*ee*complex(0,1)*G**2)/(cmath.pi**2*sw) + (ee*complex(0,1)*G**2*sw)/(18.*cw*cmath.pi**2) + (cw*ee*complex(0,1)*G**2*reglog(MT/MU_R))/(4.*cmath.pi**2*sw) - (ee*complex(0,1)*G**2*sw*reglog(MT/MU_R))/(12.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_167_89 = Coupling(name = 'UVGC_167_89',
                       value = {-1:'(ee*complex(0,1)*G**2*sw)/(6.*cw*cmath.pi**2)',0:'(2*ee*complex(0,1)*G**2*sw)/(9.*cw*cmath.pi**2) - (ee*complex(0,1)*G**2*sw*reglog(MT/MU_R))/(3.*cw*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_168_90 = Coupling(name = 'UVGC_168_90',
                       value = {-1:'(G**2*yb)/(12.*cmath.pi**2)',0:'(G**2*yb)/(2.*cmath.pi**2) - (3*G**2*yb*reglog(MB/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_168_91 = Coupling(name = 'UVGC_168_91',
                       value = {-1:'(G**2*yb)/(12.*cmath.pi**2)',0:'(G**2*yb)/(6.*cmath.pi**2) - (G**2*yb*reglog(MT/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_168_92 = Coupling(name = 'UVGC_168_92',
                       value = {-1:'(G**2*yb)/(3.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_169_93 = Coupling(name = 'UVGC_169_93',
                       value = {-1:'-0.08333333333333333*(G**2*yb)/cmath.pi**2',0:'-0.5*(G**2*yb)/cmath.pi**2 + (3*G**2*yb*reglog(MB/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_169_94 = Coupling(name = 'UVGC_169_94',
                       value = {-1:'-0.08333333333333333*(G**2*yb)/cmath.pi**2',0:'-0.16666666666666666*(G**2*yb)/cmath.pi**2 + (G**2*yb*reglog(MT/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_169_95 = Coupling(name = 'UVGC_169_95',
                       value = {-1:'-0.3333333333333333*(G**2*yb)/cmath.pi**2'},
                       order = {'QCD':2,'QED':1})

UVGC_170_96 = Coupling(name = 'UVGC_170_96',
                       value = {-1:'(G**2*yt)/(12.*cmath.pi**2)',0:'(G**2*yt)/(6.*cmath.pi**2) - (G**2*yt*reglog(MB/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_170_97 = Coupling(name = 'UVGC_170_97',
                       value = {-1:'(G**2*yt)/(12.*cmath.pi**2)',0:'(G**2*yt)/(2.*cmath.pi**2) - (3*G**2*yt*reglog(MT/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_170_98 = Coupling(name = 'UVGC_170_98',
                       value = {-1:'(G**2*yt)/(3.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_171_99 = Coupling(name = 'UVGC_171_99',
                       value = {-1:'-0.08333333333333333*(G**2*yt)/cmath.pi**2',0:'-0.16666666666666666*(G**2*yt)/cmath.pi**2 + (G**2*yt*reglog(MB/MU_R))/(4.*cmath.pi**2)'},
                       order = {'QCD':2,'QED':1})

UVGC_171_100 = Coupling(name = 'UVGC_171_100',
                        value = {-1:'-0.08333333333333333*(G**2*yt)/cmath.pi**2',0:'-0.5*(G**2*yt)/cmath.pi**2 + (3*G**2*yt*reglog(MT/MU_R))/(4.*cmath.pi**2)'},
                        order = {'QCD':2,'QED':1})

UVGC_171_101 = Coupling(name = 'UVGC_171_101',
                        value = {-1:'-0.3333333333333333*(G**2*yt)/cmath.pi**2'},
                        order = {'QCD':2,'QED':1})

UVGC_172_102 = Coupling(name = 'UVGC_172_102',
                        value = {-1:'(G**2*yt)/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(G**2*yt*cmath.sqrt(2))/(3.*cmath.pi**2) - (G**2*yt*reglog(MT/MU_R))/(cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_173_103 = Coupling(name = 'UVGC_173_103',
                        value = {-1:'(complex(0,1)*G**2*yt*cmath.cos(theta))/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(complex(0,1)*G**2*yt*cmath.cos(theta)*cmath.sqrt(2))/(3.*cmath.pi**2) - (complex(0,1)*G**2*yt*cmath.cos(theta)*reglog(MT/MU_R))/(cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_195_104 = Coupling(name = 'UVGC_195_104',
                        value = {-1:'(complex(0,1)*G**2*yb*cmath.sin(theta))/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(complex(0,1)*G**2*yb*cmath.sqrt(2)*cmath.sin(theta))/(3.*cmath.pi**2) - (complex(0,1)*G**2*yb*reglog(MB/MU_R)*cmath.sin(theta))/(cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})

UVGC_196_105 = Coupling(name = 'UVGC_196_105',
                        value = {-1:'(complex(0,1)*G**2*yt*cmath.sin(theta))/(2.*cmath.pi**2*cmath.sqrt(2))',0:'(complex(0,1)*G**2*yt*cmath.sqrt(2)*cmath.sin(theta))/(3.*cmath.pi**2) - (complex(0,1)*G**2*yt*reglog(MT/MU_R)*cmath.sin(theta))/(cmath.pi**2*cmath.sqrt(2))'},
                        order = {'QCD':2,'QED':1})



==> anc/rxSM_NLO_vev/CT_vertices.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Tue 29 Apr 2025 16:31:09


from object_library import all_vertices, all_CTvertices, Vertex, CTVertex
import particles as P
import CT_couplings as C
import lorentz as L


V_1 = CTVertex(name = 'V_1',
               type = 'R2',
               particles = [ P.g, P.g, P.g ],
               color = [ 'f(1,2,3)' ],
               lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
               loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ] ],
               couplings = {(0,0,0):C.R2GC_147_29,(0,0,1):C.R2GC_147_30,(0,1,0):C.R2GC_152_31,(0,1,1):C.R2GC_152_32,(0,2,0):C.R2GC_152_31,(0,2,1):C.R2GC_152_32,(0,3,0):C.R2GC_147_29,(0,3,1):C.R2GC_147_30,(0,4,0):C.R2GC_147_29,(0,4,1):C.R2GC_147_30,(0,5,0):C.R2GC_152_31,(0,5,1):C.R2GC_152_32})

V_2 = CTVertex(name = 'V_2',
               type = 'R2',
               particles = [ P.g, P.g, P.g, P.g ],
               color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
               lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
               loop_particles = [ [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ] ],
               couplings = {(2,0,0):C.R2GC_127_11,(2,0,1):C.R2GC_127_12,(0,0,0):C.R2GC_127_11,(0,0,1):C.R2GC_127_12,(4,0,0):C.R2GC_125_7,(4,0,1):C.R2GC_125_8,(3,0,0):C.R2GC_125_7,(3,0,1):C.R2GC_125_8,(8,0,0):C.R2GC_126_9,(8,0,1):C.R2GC_126_10,(6,0,0):C.R2GC_130_16,(6,0,1):C.R2GC_159_38,(7,0,0):C.R2GC_131_18,(7,0,1):C.R2GC_158_37,(5,0,0):C.R2GC_125_7,(5,0,1):C.R2GC_125_8,(1,0,0):C.R2GC_125_7,(1,0,1):C.R2GC_125_8,(11,0,0):C.R2GC_129_14,(11,0,1):C.R2GC_129_15,(10,0,0):C.R2GC_129_14,(10,0,1):C.R2GC_129_15,(9,0,1):C.R2GC_128_13,(2,1,0):C.R2GC_127_11,(2,1,1):C.R2GC_127_12,(0,1,0):C.R2GC_127_11,(0,1,1):C.R2GC_127_12,(4,1,0):C.R2GC_125_7,(4,1,1):C.R2GC_125_8,(3,1,0):C.R2GC_125_7,(3,1,1):C.R2GC_125_8,(8,1,0):C.R2GC_126_9,(8,1,1):C.R2GC_160_39,(6,1,0):C.R2GC_155_33,(6,1,1):C.R2GC_155_34,(7,1,0):C.R2GC_131_18,(7,1,1):C.R2GC_131_19,(5,1,0):C.R2GC_125_7,(5,1,1):C.R2GC_125_8,(1,1,0):C.R2GC_125_7,(1,1,1):C.R2GC_125_8,(11,1,0):C.R2GC_129_14,(11,1,1):C.R2GC_129_15,(10,1,0):C.R2GC_129_14,(10,1,1):C.R2GC_129_15,(9,1,1):C.R2GC_128_13,(0,2,0):C.R2GC_127_11,(0,2,1):C.R2GC_127_12,(2,2,0):C.R2GC_127_11,(2,2,1):C.R2GC_127_12,(5,2,0):C.R2GC_125_7,(5,2,1):C.R2GC_125_8,(1,2,0):C.R2GC_125_7,(1,2,1):C.R2GC_125_8,(7,2,0):C.R2GC_156_35,(7,2,1):C.R2GC_127_12,(4,2,0):C.R2GC_125_7,(4,2,1):C.R2GC_125_8,(3,2,0):C.R2GC_125_7,(3,2,1):C.R2GC_125_8,(8,2,0):C.R2GC_126_9,(8,2,1):C.R2GC_157_36,(6,2,0):C.R2GC_130_16,(6,2,1):C.R2GC_130_17,(11,2,0):C.R2GC_129_14,(11,2,1):C.R2GC_129_15,(10,2,0):C.R2GC_129_14,(10,2,1):C.R2GC_129_15,(9,2,1):C.R2GC_128_13})

V_3 = CTVertex(name = 'V_3',
               type = 'R2',
               particles = [ P.t__tilde__, P.b, P.G__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               loop_particles = [ [ [P.b, P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_169_43,(0,1,0):C.R2GC_170_44})

V_4 = CTVertex(name = 'V_4',
               type = 'R2',
               particles = [ P.b__tilde__, P.b, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS1 ],
               loop_particles = [ [ [P.b, P.g] ] ],
               couplings = {(0,0,0):C.R2GC_143_24})

V_5 = CTVertex(name = 'V_5',
               type = 'R2',
               particles = [ P.b__tilde__, P.b, P.h1 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS2 ],
               loop_particles = [ [ [P.b, P.g] ] ],
               couplings = {(0,0,0):C.R2GC_144_25})

V_6 = CTVertex(name = 'V_6',
               type = 'R2',
               particles = [ P.b__tilde__, P.t, P.G__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS3, L.FFS4 ],
               loop_particles = [ [ [P.b, P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_171_45,(0,1,0):C.R2GC_168_42})

V_7 = CTVertex(name = 'V_7',
               type = 'R2',
               particles = [ P.t__tilde__, P.t, P.G0 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS1 ],
               loop_particles = [ [ [P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_172_46})

V_8 = CTVertex(name = 'V_8',
               type = 'R2',
               particles = [ P.t__tilde__, P.t, P.h1 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS2 ],
               loop_particles = [ [ [P.g, P.t] ] ],
               couplings = {(0,0,0):C.R2GC_173_47})

V_9 = CTVertex(name = 'V_9',
               type = 'R2',
               particles = [ P.b__tilde__, P.b, P.h2 ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFS2 ],
               loop_particles = [ [ [P.b, P.g] ] ],
               couplings = {(0,0,0):C.R2GC_195_50})

V_10 = CTVertex(name = 'V_10',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_196_51})

V_11 = CTVertex(name = 'V_11',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_77_58})

V_12 = CTVertex(name = 'V_12',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_77_58})

V_13 = CTVertex(name = 'V_13',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_77_58})

V_14 = CTVertex(name = 'V_14',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_75_56})

V_15 = CTVertex(name = 'V_15',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_75_56})

V_16 = CTVertex(name = 'V_16',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_75_56})

V_17 = CTVertex(name = 'V_17',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_18 = CTVertex(name = 'V_18',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_19 = CTVertex(name = 'V_19',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_20 = CTVertex(name = 'V_20',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_21 = CTVertex(name = 'V_21',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_22 = CTVertex(name = 'V_22',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_76_57})

V_23 = CTVertex(name = 'V_23',
                type = 'R2',
                particles = [ P.d__tilde__, P.u, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_24 = CTVertex(name = 'V_24',
                type = 'R2',
                particles = [ P.s__tilde__, P.c, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_25 = CTVertex(name = 'V_25',
                type = 'R2',
                particles = [ P.b__tilde__, P.t, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_26 = CTVertex(name = 'V_26',
                type = 'R2',
                particles = [ P.u__tilde__, P.d, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_27 = CTVertex(name = 'V_27',
                type = 'R2',
                particles = [ P.c__tilde__, P.s, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_28 = CTVertex(name = 'V_28',
                type = 'R2',
                particles = [ P.t__tilde__, P.b, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_136_21})

V_29 = CTVertex(name = 'V_29',
                type = 'R2',
                particles = [ P.u__tilde__, P.u, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_101_3,(0,1,0):C.R2GC_167_41})

V_30 = CTVertex(name = 'V_30',
                type = 'R2',
                particles = [ P.c__tilde__, P.c, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_101_3,(0,1,0):C.R2GC_167_41})

V_31 = CTVertex(name = 'V_31',
                type = 'R2',
                particles = [ P.t__tilde__, P.t, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_101_3,(0,1,0):C.R2GC_167_41})

V_32 = CTVertex(name = 'V_32',
                type = 'R2',
                particles = [ P.d__tilde__, P.d, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_102_4,(0,1,0):C.R2GC_142_23})

V_33 = CTVertex(name = 'V_33',
                type = 'R2',
                particles = [ P.s__tilde__, P.s, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_102_4,(0,1,0):C.R2GC_142_23})

V_34 = CTVertex(name = 'V_34',
                type = 'R2',
                particles = [ P.b__tilde__, P.b, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_102_4,(0,1,0):C.R2GC_142_23})

V_35 = CTVertex(name = 'V_35',
                type = 'R2',
                particles = [ P.b__tilde__, P.b ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_140_22,(0,2,0):C.R2GC_140_22,(0,1,0):C.R2GC_132_20,(0,3,0):C.R2GC_132_20})

V_36 = CTVertex(name = 'V_36',
                type = 'R2',
                particles = [ P.c__tilde__, P.c ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_132_20})

V_37 = CTVertex(name = 'V_37',
                type = 'R2',
                particles = [ P.d__tilde__, P.d ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.R2GC_132_20})

V_38 = CTVertex(name = 'V_38',
                type = 'R2',
                particles = [ P.s__tilde__, P.s ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.R2GC_132_20})

V_39 = CTVertex(name = 'V_39',
                type = 'R2',
                particles = [ P.t__tilde__, P.t ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_164_40,(0,2,0):C.R2GC_164_40,(0,1,0):C.R2GC_132_20,(0,3,0):C.R2GC_132_20})

V_40 = CTVertex(name = 'V_40',
                type = 'R2',
                particles = [ P.u__tilde__, P.u ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_132_20})

V_41 = CTVertex(name = 'V_41',
                type = 'R2',
                particles = [ P.g, P.g ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VV1, L.VV2, L.VV3 ],
                loop_particles = [ [ [P.b] ], [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.g] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.R2GC_146_28,(0,1,0):C.R2GC_91_59,(0,1,3):C.R2GC_91_60,(0,2,1):C.R2GC_145_26,(0,2,2):C.R2GC_145_27})

V_42 = CTVertex(name = 'V_42',
                type = 'R2',
                particles = [ P.g, P.g, P.h1 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_93_63,(0,0,1):C.R2GC_93_64})

V_43 = CTVertex(name = 'V_43',
                type = 'R2',
                particles = [ P.g, P.g, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_194_48,(0,0,1):C.R2GC_194_49})

V_44 = CTVertex(name = 'V_44',
                type = 'R2',
                particles = [ P.g, P.g, P.W__minus__, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b, P.t], [P.c, P.s], [P.d, P.u] ] ],
                couplings = {(0,0,0):C.R2GC_105_6,(0,1,0):C.R2GC_105_6,(0,2,0):C.R2GC_105_6})

V_45 = CTVertex(name = 'V_45',
                type = 'R2',
                particles = [ P.a, P.g, P.g, P.Z ],
                color = [ 'Identity(2,3)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_97_71,(0,0,1):C.R2GC_97_72,(0,1,0):C.R2GC_97_71,(0,1,1):C.R2GC_97_72,(0,2,0):C.R2GC_97_71,(0,2,1):C.R2GC_97_72})

V_46 = CTVertex(name = 'V_46',
                type = 'R2',
                particles = [ P.g, P.g, P.Z, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_100_1,(0,0,1):C.R2GC_100_2,(0,1,0):C.R2GC_100_1,(0,1,1):C.R2GC_100_2,(0,2,0):C.R2GC_100_1,(0,2,1):C.R2GC_100_2})

V_47 = CTVertex(name = 'V_47',
                type = 'R2',
                particles = [ P.a, P.a, P.g, P.g ],
                color = [ 'Identity(3,4)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_95_67,(0,0,1):C.R2GC_95_68,(0,1,0):C.R2GC_95_67,(0,1,1):C.R2GC_95_68,(0,2,0):C.R2GC_95_67,(0,2,1):C.R2GC_95_68})

V_48 = CTVertex(name = 'V_48',
                type = 'R2',
                particles = [ P.g, P.g, P.g, P.Z ],
                color = [ 'd(1,2,3)', 'f(1,2,3)' ],
                lorentz = [ L.VVVV1, L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(1,0,0):C.R2GC_99_75,(1,0,1):C.R2GC_99_76,(0,1,0):C.R2GC_98_73,(0,1,1):C.R2GC_98_74,(0,2,0):C.R2GC_98_73,(0,2,1):C.R2GC_98_74,(0,3,0):C.R2GC_98_73,(0,3,1):C.R2GC_98_74})

V_49 = CTVertex(name = 'V_49',
                type = 'R2',
                particles = [ P.a, P.g, P.g, P.g ],
                color = [ 'd(2,3,4)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b], [P.d], [P.s] ], [ [P.c], [P.t], [P.u] ] ],
                couplings = {(0,0,0):C.R2GC_96_69,(0,0,1):C.R2GC_96_70,(0,1,0):C.R2GC_96_69,(0,1,1):C.R2GC_96_70,(0,2,0):C.R2GC_96_69,(0,2,1):C.R2GC_96_70})

V_50 = CTVertex(name = 'V_50',
                type = 'R2',
                particles = [ P.g, P.g, P.h1, P.h1 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_94_65,(0,0,1):C.R2GC_94_66})

V_51 = CTVertex(name = 'V_51',
                type = 'R2',
                particles = [ P.g, P.g, P.h1, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_210_54,(0,0,1):C.R2GC_210_55})

V_52 = CTVertex(name = 'V_52',
                type = 'R2',
                particles = [ P.g, P.g, P.h2, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_200_52,(0,0,1):C.R2GC_200_53})

V_53 = CTVertex(name = 'V_53',
                type = 'R2',
                particles = [ P.g, P.g, P.G0, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.R2GC_92_61,(0,0,1):C.R2GC_92_62})

V_54 = CTVertex(name = 'V_54',
                type = 'R2',
                particles = [ P.g, P.g, P.G__minus__, P.G__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VVSS1 ],
                loop_particles = [ [ [P.b, P.t] ] ],
                couplings = {(0,0,0):C.R2GC_104_5})

V_55 = CTVertex(name = 'V_55',
                type = 'UV',
                particles = [ P.g, P.g, P.g ],
                color = [ 'f(1,2,3)' ],
                lorentz = [ L.VVV1, L.VVV2, L.VVV3, L.VVV4, L.VVV5, L.VVV6, L.VVV7, L.VVV8 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_147_37,(0,0,1):C.UVGC_147_38,(0,0,2):C.UVGC_147_39,(0,0,3):C.UVGC_124_8,(0,0,4):C.UVGC_147_40,(0,1,0):C.UVGC_152_51,(0,1,1):C.UVGC_152_52,(0,1,2):C.UVGC_152_53,(0,1,3):C.UVGC_152_54,(0,1,4):C.UVGC_152_55,(0,3,0):C.UVGC_152_51,(0,3,1):C.UVGC_152_52,(0,3,2):C.UVGC_154_58,(0,3,3):C.UVGC_123_6,(0,3,4):C.UVGC_152_55,(0,5,0):C.UVGC_147_37,(0,5,1):C.UVGC_147_38,(0,5,2):C.UVGC_149_43,(0,5,3):C.UVGC_149_44,(0,5,4):C.UVGC_147_40,(0,6,0):C.UVGC_147_37,(0,6,1):C.UVGC_147_38,(0,6,2):C.UVGC_148_41,(0,6,3):C.UVGC_148_42,(0,6,4):C.UVGC_147_40,(0,7,0):C.UVGC_152_51,(0,7,1):C.UVGC_152_52,(0,7,2):C.UVGC_153_56,(0,7,3):C.UVGC_153_57,(0,7,4):C.UVGC_152_55,(0,2,2):C.UVGC_123_5,(0,2,3):C.UVGC_123_6,(0,4,2):C.UVGC_124_7,(0,4,3):C.UVGC_124_8})

V_56 = CTVertex(name = 'V_56',
                type = 'UV',
                particles = [ P.g, P.g, P.g, P.g ],
                color = [ 'd(-1,1,3)*d(-1,2,4)', 'd(-1,1,3)*f(-1,2,4)', 'd(-1,1,4)*d(-1,2,3)', 'd(-1,1,4)*f(-1,2,3)', 'd(-1,2,3)*f(-1,1,4)', 'd(-1,2,4)*f(-1,1,3)', 'f(-1,1,2)*f(-1,3,4)', 'f(-1,1,3)*f(-1,2,4)', 'f(-1,1,4)*f(-1,2,3)', 'Identity(1,2)*Identity(3,4)', 'Identity(1,3)*Identity(2,4)', 'Identity(1,4)*Identity(2,3)' ],
                lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
                loop_particles = [ [ [P.b] ], [ [P.b], [P.c], [P.d], [P.s], [P.t], [P.u] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(2,0,3):C.UVGC_126_12,(2,0,4):C.UVGC_126_11,(0,0,3):C.UVGC_126_12,(0,0,4):C.UVGC_126_11,(4,0,3):C.UVGC_125_9,(4,0,4):C.UVGC_125_10,(3,0,3):C.UVGC_125_9,(3,0,4):C.UVGC_125_10,(8,0,3):C.UVGC_126_11,(8,0,4):C.UVGC_126_12,(6,0,0):C.UVGC_158_70,(6,0,2):C.UVGC_158_71,(6,0,3):C.UVGC_159_75,(6,0,4):C.UVGC_159_76,(6,0,5):C.UVGC_158_74,(7,0,0):C.UVGC_158_70,(7,0,2):C.UVGC_158_71,(7,0,3):C.UVGC_158_72,(7,0,4):C.UVGC_158_73,(7,0,5):C.UVGC_158_74,(5,0,3):C.UVGC_125_9,(5,0,4):C.UVGC_125_10,(1,0,3):C.UVGC_125_9,(1,0,4):C.UVGC_125_10,(11,0,3):C.UVGC_129_15,(11,0,4):C.UVGC_129_16,(10,0,3):C.UVGC_129_15,(10,0,4):C.UVGC_129_16,(9,0,3):C.UVGC_128_13,(9,0,4):C.UVGC_128_14,(2,1,3):C.UVGC_126_12,(2,1,4):C.UVGC_126_11,(0,1,3):C.UVGC_126_12,(0,1,4):C.UVGC_126_11,(4,1,3):C.UVGC_125_9,(4,1,4):C.UVGC_125_10,(3,1,3):C.UVGC_125_9,(3,1,4):C.UVGC_125_10,(8,1,0):C.UVGC_160_77,(8,1,2):C.UVGC_160_78,(8,1,3):C.UVGC_160_79,(8,1,4):C.UVGC_160_80,(8,1,5):C.UVGC_160_81,(6,1,0):C.UVGC_155_59,(6,1,3):C.UVGC_155_60,(6,1,4):C.UVGC_155_61,(6,1,5):C.UVGC_155_62,(7,1,1):C.UVGC_130_17,(7,1,3):C.UVGC_131_19,(7,1,4):C.UVGC_131_20,(5,1,3):C.UVGC_125_9,(5,1,4):C.UVGC_125_10,(1,1,3):C.UVGC_125_9,(1,1,4):C.UVGC_125_10,(11,1,3):C.UVGC_129_15,(11,1,4):C.UVGC_129_16,(10,1,3):C.UVGC_129_15,(10,1,4):C.UVGC_129_16,(9,1,3):C.UVGC_128_13,(9,1,4):C.UVGC_128_14,(0,2,3):C.UVGC_126_12,(0,2,4):C.UVGC_126_11,(2,2,3):C.UVGC_126_12,(2,2,4):C.UVGC_126_11,(5,2,3):C.UVGC_125_9,(5,2,4):C.UVGC_125_10,(1,2,3):C.UVGC_125_9,(1,2,4):C.UVGC_125_10,(7,2,0):C.UVGC_155_59,(7,2,3):C.UVGC_156_63,(7,2,4):C.UVGC_156_64,(7,2,5):C.UVGC_155_62,(4,2,3):C.UVGC_125_9,(4,2,4):C.UVGC_125_10,(3,2,3):C.UVGC_125_9,(3,2,4):C.UVGC_125_10,(8,2,0):C.UVGC_157_65,(8,2,2):C.UVGC_157_66,(8,2,3):C.UVGC_157_67,(8,2,4):C.UVGC_157_68,(8,2,5):C.UVGC_157_69,(6,2,1):C.UVGC_130_17,(6,2,3):C.UVGC_130_18,(6,2,4):C.UVGC_128_13,(11,2,3):C.UVGC_129_15,(11,2,4):C.UVGC_129_16,(10,2,3):C.UVGC_129_15,(10,2,4):C.UVGC_129_16,(9,2,3):C.UVGC_128_13,(9,2,4):C.UVGC_128_14})

V_57 = CTVertex(name = 'V_57',
                type = 'UV',
                particles = [ P.t__tilde__, P.b, P.G__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS3, L.FFS4 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_169_93,(0,0,2):C.UVGC_169_94,(0,0,1):C.UVGC_169_95,(0,1,0):C.UVGC_170_96,(0,1,2):C.UVGC_170_97,(0,1,1):C.UVGC_170_98})

V_58 = CTVertex(name = 'V_58',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_143_29})

V_59 = CTVertex(name = 'V_59',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.h1 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_144_30})

V_60 = CTVertex(name = 'V_60',
                type = 'UV',
                particles = [ P.b__tilde__, P.t, P.G__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS3, L.FFS4 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_171_99,(0,0,2):C.UVGC_171_100,(0,0,1):C.UVGC_171_101,(0,1,0):C.UVGC_168_90,(0,1,2):C.UVGC_168_91,(0,1,1):C.UVGC_168_92})

V_61 = CTVertex(name = 'V_61',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.G0 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS1 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_172_102})

V_62 = CTVertex(name = 'V_62',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.h1 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_173_103})

V_63 = CTVertex(name = 'V_63',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_195_104})

V_64 = CTVertex(name = 'V_64',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.h2 ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFS2 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_196_105})

V_65 = CTVertex(name = 'V_65',
                type = 'UV',
                particles = [ P.u__tilde__, P.u, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_110_4})

V_66 = CTVertex(name = 'V_66',
                type = 'UV',
                particles = [ P.c__tilde__, P.c, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_110_4})

V_67 = CTVertex(name = 'V_67',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV7, L.FFV8 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,1,0):C.UVGC_110_4,(0,0,0):C.UVGC_162_83})

V_68 = CTVertex(name = 'V_68',
                type = 'UV',
                particles = [ P.d__tilde__, P.d, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_107_1})

V_69 = CTVertex(name = 'V_69',
                type = 'UV',
                particles = [ P.s__tilde__, P.s, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV4 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_107_1})

V_70 = CTVertex(name = 'V_70',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.a ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV7, L.FFV8 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,1,0):C.UVGC_107_1,(0,0,0):C.UVGC_139_25})

V_71 = CTVertex(name = 'V_71',
                type = 'UV',
                particles = [ P.u__tilde__, P.u, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV5, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.u] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,1):C.UVGC_150_46,(0,1,2):C.UVGC_150_47,(0,1,3):C.UVGC_150_48,(0,1,5):C.UVGC_150_49})

V_72 = CTVertex(name = 'V_72',
                type = 'UV',
                particles = [ P.c__tilde__, P.c, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV5, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.c, P.g] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,1):C.UVGC_150_46,(0,1,3):C.UVGC_150_47,(0,1,4):C.UVGC_150_48,(0,1,5):C.UVGC_150_49})

V_73 = CTVertex(name = 'V_73',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV6, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.t] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,1):C.UVGC_150_46,(0,1,2):C.UVGC_150_47,(0,1,3):C.UVGC_150_48,(0,1,5):C.UVGC_150_49,(0,1,4):C.UVGC_163_84})

V_74 = CTVertex(name = 'V_74',
                type = 'UV',
                particles = [ P.d__tilde__, P.d, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV5, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.d, P.g] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(0,0,2):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,1):C.UVGC_150_46,(0,1,3):C.UVGC_150_47,(0,1,4):C.UVGC_150_48,(0,1,5):C.UVGC_150_49})

V_75 = CTVertex(name = 'V_75',
                type = 'UV',
                particles = [ P.s__tilde__, P.s, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV5, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.g, P.s] ], [ [P.t] ] ],
                couplings = {(0,0,4):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,1):C.UVGC_150_46,(0,1,2):C.UVGC_150_47,(0,1,3):C.UVGC_150_48,(0,1,5):C.UVGC_150_49})

V_76 = CTVertex(name = 'V_76',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.g ],
                color = [ 'T(3,2,1)' ],
                lorentz = [ L.FFV6, L.FFV7 ],
                loop_particles = [ [ [P.b] ], [ [P.b, P.g] ], [ [P.c], [P.d], [P.s], [P.u] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(0,0,1):C.UVGC_108_2,(0,1,0):C.UVGC_150_45,(0,1,2):C.UVGC_150_46,(0,1,3):C.UVGC_150_47,(0,1,4):C.UVGC_150_48,(0,1,5):C.UVGC_150_49,(0,1,1):C.UVGC_151_50})

V_77 = CTVertex(name = 'V_77',
                type = 'UV',
                particles = [ P.d__tilde__, P.u, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g], [P.g, P.u] ], [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_136_22,(0,0,1):C.UVGC_136_23})

V_78 = CTVertex(name = 'V_78',
                type = 'UV',
                particles = [ P.s__tilde__, P.c, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g], [P.g, P.s] ], [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_136_22,(0,0,1):C.UVGC_136_23})

V_79 = CTVertex(name = 'V_79',
                type = 'UV',
                particles = [ P.b__tilde__, P.t, P.W__minus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_165_86,(0,0,2):C.UVGC_165_87,(0,0,1):C.UVGC_136_23})

V_80 = CTVertex(name = 'V_80',
                type = 'UV',
                particles = [ P.u__tilde__, P.d, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.d, P.g], [P.g, P.u] ], [ [P.d, P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_136_22,(0,0,1):C.UVGC_136_23})

V_81 = CTVertex(name = 'V_81',
                type = 'UV',
                particles = [ P.c__tilde__, P.s, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.c, P.g], [P.g, P.s] ], [ [P.c, P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_136_22,(0,0,1):C.UVGC_136_23})

V_82 = CTVertex(name = 'V_82',
                type = 'UV',
                particles = [ P.t__tilde__, P.b, P.W__plus__ ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2 ],
                loop_particles = [ [ [P.b, P.g] ], [ [P.b, P.g, P.t] ], [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_165_86,(0,0,2):C.UVGC_165_87,(0,0,1):C.UVGC_136_23})

V_83 = CTVertex(name = 'V_83',
                type = 'UV',
                particles = [ P.t__tilde__, P.t, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_166_88,(0,1,0):C.UVGC_167_89})

V_84 = CTVertex(name = 'V_84',
                type = 'UV',
                particles = [ P.b__tilde__, P.b, P.Z ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FFV2, L.FFV3 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_141_27,(0,1,0):C.UVGC_142_28})

V_85 = CTVertex(name = 'V_85',
                type = 'UV',
                particles = [ P.b__tilde__, P.b ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.b, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_140_26,(0,2,0):C.UVGC_140_26,(0,1,0):C.UVGC_138_24,(0,3,0):C.UVGC_138_24})

V_86 = CTVertex(name = 'V_86',
                type = 'UV',
                particles = [ P.c__tilde__, P.c ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.c, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_132_21,(0,1,0):C.UVGC_109_3,(0,2,0):C.UVGC_109_3})

V_87 = CTVertex(name = 'V_87',
                type = 'UV',
                particles = [ P.d__tilde__, P.d ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.d, P.g] ] ],
                couplings = {(0,0,0):C.UVGC_132_21,(0,1,0):C.UVGC_109_3,(0,2,0):C.UVGC_109_3})

V_88 = CTVertex(name = 'V_88',
                type = 'UV',
                particles = [ P.s__tilde__, P.s ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.g, P.s] ] ],
                couplings = {(0,0,0):C.UVGC_132_21,(0,1,0):C.UVGC_109_3,(0,2,0):C.UVGC_109_3})

V_89 = CTVertex(name = 'V_89',
                type = 'UV',
                particles = [ P.t__tilde__, P.t ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF2, L.FF3, L.FF4, L.FF5 ],
                loop_particles = [ [ [P.g, P.t] ] ],
                couplings = {(0,0,0):C.UVGC_164_85,(0,2,0):C.UVGC_164_85,(0,1,0):C.UVGC_161_82,(0,3,0):C.UVGC_161_82})

V_90 = CTVertex(name = 'V_90',
                type = 'UV',
                particles = [ P.u__tilde__, P.u ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.FF1, L.FF3, L.FF5 ],
                loop_particles = [ [ [P.g, P.u] ] ],
                couplings = {(0,0,0):C.UVGC_132_21,(0,1,0):C.UVGC_109_3,(0,2,0):C.UVGC_109_3})

V_91 = CTVertex(name = 'V_91',
                type = 'UV',
                particles = [ P.g, P.g ],
                color = [ 'Identity(1,2)' ],
                lorentz = [ L.VV1, L.VV3 ],
                loop_particles = [ [ [P.b] ], [ [P.g] ], [ [P.ghG] ], [ [P.t] ] ],
                couplings = {(0,0,0):C.UVGC_146_33,(0,0,1):C.UVGC_146_34,(0,0,2):C.UVGC_146_35,(0,0,3):C.UVGC_146_36,(0,1,0):C.UVGC_145_31,(0,1,3):C.UVGC_145_32})



==> anc/rxSM_NLO_vev/SME_NLO_vev.log <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Tue 29 Apr 2025 16:30:45


# 
# This is the logfile for the model Minimal Scalar extension

# Authors: S. Tentori
# Model version: 1.1
# Checking the Quantum numbers
   * Electric charge defined.
# Checking the Lagrangians
   * All Lagrangians are ok.
#
# Particle definitions
#

   * No particles removed. All particles correspond to GenInt setup.

# Automatically assigned PDG numbers
   * Assigned PDG number 9000001 to particle ghA
   * Assigned PDG number 9000002 to particle ghZ
   * Assigned PDG number 9000003 to particle ghWp
   * Assigned PDG number 9000004 to particle ghWm
   * Assigned PDG number 9000005 to particle h1
   * Assigned PDG number 9000006 to particle h2


# Compulsory PDG codes:
   * Class SM leptons complete.
   * Class SM neutrinos complete.
   * Class SM quarks complete.
   * Class SM gauge bosons complete.
#
# Parameter definitions
#

   * All parameters are ok.


# Vertices
   * Calling FeynmanRules for 1 Lagrangians.
   * Number of classes vertices: 177
   * Number of flavored vertices: 171
   * Saved vertices in InterfaceRun[ 1 ].
   * Checked QNumber conservation.
      - Quantum number GhostNumber conserved in all vertices.
      - Quantum number LeptonNumber conserved in all vertices.
      - Quantum number Q conserved in all vertices.
      - Quantum number Y conserved in all vertices.
   * particles.py written.
   * parameters.py written.
#
# Vertex definitions
#

   * 151 vertices written.
   * vertices.py written.
#
# Lorentz structure definitions
#

   * 46 lorentz structures written.
   * lorentz.py written.
#
# Coupling definitions
#

   * 106 couplings written.
   * couplings.py written.
#
# Coupling order definitions
#

   * 0 couplings orders written.
   * coupling_orders.py written.
#
# Decay definitions
#

   * 7 decays written.
   * decay.py not written
#
# CTCoupling definitions
#

   * 181 CTcouplings written.
   * CT_couplings.py written.
#
# CTVertex definitions
#

   * 91 CTvertices written.
   * CT_vertices.py written.


==> anc/rxSM_NLO_vev/__init__.py <==

import particles
import couplings
import lorentz
import parameters
import vertices
import coupling_orders
#import write_param_card
import propagators
import object_library
import function_library


all_particles = particles.all_particles
all_vertices = vertices.all_vertices
all_couplings = couplings.all_couplings
all_lorentz = lorentz.all_lorentz
all_parameters = parameters.all_parameters
all_orders = coupling_orders.all_orders
all_functions = function_library.all_functions
all_propagators = propagators.all_propagators

try:
   import decays
except ImportError:
   pass
else:
   all_decays = decays.all_decays

try:
   import form_factors
except ImportError:
   pass
else:
   all_form_factors = form_factors.all_form_factors

try:
   import CT_vertices
except ImportError:
   pass
else:
   all_CTvertices = CT_vertices.all_CTvertices


gauge = [0, 1]


__author__ = "S. Tentori"
__date__ = "04. 10. 2024"
__version__= "1.1"


==> anc/rxSM_NLO_vev/coupling_orders.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Tue 29 Apr 2025 16:31:08


from object_library import all_orders, CouplingOrder


QCD = CouplingOrder(name = 'QCD',
                    expansion_order = 99,
                    hierarchy = 1,
                    perturbative_expansion = 1)

QED = CouplingOrder(name = 'QED',
                    expansion_order = 99,
                    hierarchy = 2)



==> anc/rxSM_NLO_vev/couplings.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Tue 29 Apr 2025 16:31:08


from object_library import all_couplings, Coupling

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot



GC_1 = Coupling(name = 'GC_1',
                value = '-0.3333333333333333*(ee*complex(0,1))',
                order = {'QED':1})

GC_10 = Coupling(name = 'GC_10',
                 value = 'complex(0,1)*G',
                 order = {'QCD':1})

GC_11 = Coupling(name = 'GC_11',
                 value = 'G',
                 order = {'QCD':1})

GC_12 = Coupling(name = 'GC_12',
                 value = '-(complex(0,1)*G**2)',
                 order = {'QCD':2})

GC_13 = Coupling(name = 'GC_13',
                 value = 'complex(0,1)*G**2',
                 order = {'QCD':2})

GC_14 = Coupling(name = 'GC_14',
                 value = 'I1a33',
                 order = {'QED':1})

GC_15 = Coupling(name = 'GC_15',
                 value = '-I2a33',
                 order = {'QED':1})

GC_16 = Coupling(name = 'GC_16',
                 value = 'I3a33',
                 order = {'QED':1})

GC_17 = Coupling(name = 'GC_17',
                 value = '-I4a33',
                 order = {'QED':1})

GC_174 = Coupling(name = 'GC_174',
                  value = '-0.5*(ee**2*cmath.sin(theta))/cw',
                  order = {'QED':2})

GC_175 = Coupling(name = 'GC_175',
                  value = '(ee**2*cmath.sin(theta))/(2.*cw)',
                  order = {'QED':2})

GC_176 = Coupling(name = 'GC_176',
                  value = '-0.5*(ee*cmath.sin(theta))/sw',
                  order = {'QED':1})

GC_177 = Coupling(name = 'GC_177',
                  value = '(ee*cmath.sin(theta))/(2.*sw)',
                  order = {'QED':1})

GC_178 = Coupling(name = 'GC_178',
                  value = '-0.5*(ee**2*cmath.sin(theta))/sw',
                  order = {'QED':2})

GC_179 = Coupling(name = 'GC_179',
                  value = '(ee**2*cmath.sin(theta))/(2.*sw)',
                  order = {'QED':2})

GC_18 = Coupling(name = 'GC_18',
                 value = '-2*complex(0,1)*lamH',
                 order = {'QED':2})

GC_180 = Coupling(name = 'GC_180',
                  value = '-0.25*(ee**2*complex(0,1)*vH*cmath.sin(theta))/sw**2',
                  order = {'QED':1})

GC_181 = Coupling(name = 'GC_181',
                  value = '(ee**2*complex(0,1)*vH*cmath.sin(theta))/(2.*sw**2)',
                  order = {'QED':1})

GC_182 = Coupling(name = 'GC_182',
                  value = '-((complex(0,1)*yb*cmath.sin(theta))/cmath.sqrt(2))',
                  order = {'QED':1})

GC_183 = Coupling(name = 'GC_183',
                  value = '-((complex(0,1)*yt*cmath.sin(theta))/cmath.sqrt(2))',
                  order = {'QED':1})

GC_184 = Coupling(name = 'GC_184',
                  value = '-((complex(0,1)*ytau*cmath.sin(theta))/cmath.sqrt(2))',
                  order = {'QED':1})

GC_185 = Coupling(name = 'GC_185',
                  value = '(ee**2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta))/(2.*sw**2)',
                  order = {'QED':2})

GC_186 = Coupling(name = 'GC_186',
                  value = '(ee**2*complex(0,1)*cmath.sin(theta)**2)/(2.*sw**2)',
                  order = {'QED':2})

GC_187 = Coupling(name = 'GC_187',
                  value = '-0.5*(cw*ee*cmath.sin(theta))/sw - (ee*sw*cmath.sin(theta))/(2.*cw)',
                  order = {'QED':1})

GC_188 = Coupling(name = 'GC_188',
                  value = '-0.5*(a1*complex(0,1)*cmath.cos(theta)) - a2*complex(0,1)*vS*cmath.cos(theta) - 2*complex(0,1)*lamH*vH*cmath.sin(theta)',
                  order = {'QED':1})

GC_189 = Coupling(name = 'GC_189',
                  value = '-0.5*(ee**2*complex(0,1)*vH*cmath.sin(theta)) - (cw**2*ee**2*complex(0,1)*vH*cmath.sin(theta))/(4.*sw**2) - (ee**2*complex(0,1)*sw**2*vH*cmath.sin(theta))/(4.*cw**2)',
                  order = {'QED':1})

GC_19 = Coupling(name = 'GC_19',
                 value = '-4*complex(0,1)*lamH',
                 order = {'QED':2})

GC_190 = Coupling(name = 'GC_190',
                  value = 'ee**2*complex(0,1)*vH*cmath.sin(theta) + (cw**2*ee**2*complex(0,1)*vH*cmath.sin(theta))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vH*cmath.sin(theta))/(2.*cw**2)',
                  order = {'QED':1})

GC_191 = Coupling(name = 'GC_191',
                  value = '-2*complex(0,1)*lamH*vH*cmath.cos(theta) + (a1*complex(0,1)*cmath.sin(theta))/2. + a2*complex(0,1)*vS*cmath.sin(theta)',
                  order = {'QED':1})

GC_192 = Coupling(name = 'GC_192',
                  value = 'a2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta) - 2*complex(0,1)*lamH*cmath.cos(theta)*cmath.sin(theta)',
                  order = {'QED':2})

GC_193 = Coupling(name = 'GC_193',
                  value = 'ee**2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta) + (cw**2*ee**2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*cmath.cos(theta)*cmath.sin(theta))/(2.*cw**2)',
                  order = {'QED':2})

GC_197 = Coupling(name = 'GC_197',
                  value = '-2*complex(0,1)*lamH*cmath.cos(theta)**2 - a2*complex(0,1)*cmath.sin(theta)**2',
                  order = {'QED':2})

GC_198 = Coupling(name = 'GC_198',
                  value = '-(a2*complex(0,1)*cmath.cos(theta)**2) - 2*complex(0,1)*lamH*cmath.sin(theta)**2',
                  order = {'QED':2})

GC_199 = Coupling(name = 'GC_199',
                  value = 'ee**2*complex(0,1)*cmath.sin(theta)**2 + (cw**2*ee**2*complex(0,1)*cmath.sin(theta)**2)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*cmath.sin(theta)**2)/(2.*cw**2)',
                  order = {'QED':2})

GC_2 = Coupling(name = 'GC_2',
                value = '(2*ee*complex(0,1))/3.',
                order = {'QED':1})

GC_20 = Coupling(name = 'GC_20',
                 value = '-6*complex(0,1)*lamH',
                 order = {'QED':2})

GC_201 = Coupling(name = 'GC_201',
                  value = '-0.5*(a1*complex(0,1)*cmath.cos(theta)**3) - a2*complex(0,1)*vS*cmath.cos(theta)**3 + 2*a2*complex(0,1)*vH*cmath.cos(theta)**2*cmath.sin(theta) - 6*complex(0,1)*lamH*vH*cmath.cos(theta)**2*cmath.sin(theta) + a1*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**2 - 2*b3*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**2 + 2*a2*complex(0,1)*vS*cmath.cos(theta)*cmath.sin(theta)**2 - 6*b4*complex(0,1)*vS*cmath.cos(theta)*cmath.sin(theta)**2 - a2*complex(0,1)*vH*cmath.sin(theta)**3',
                  order = {'QED':1})

GC_202 = Coupling(name = 'GC_202',
                  value = '-2*b3*complex(0,1)*cmath.cos(theta)**3 - 6*b4*complex(0,1)*vS*cmath.cos(theta)**3 - 3*a2*complex(0,1)*vH*cmath.cos(theta)**2*cmath.sin(theta) - (3*a1*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**2)/2. - 3*a2*complex(0,1)*vS*cmath.cos(theta)*cmath.sin(theta)**2 - 6*complex(0,1)*lamH*vH*cmath.sin(theta)**3',
                  order = {'QED':1})

GC_203 = Coupling(name = 'GC_203',
                  value = '-(a2*complex(0,1)*vH*cmath.cos(theta)**3) - a1*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta) + 2*b3*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta) - 2*a2*complex(0,1)*vS*cmath.cos(theta)**2*cmath.sin(theta) + 6*b4*complex(0,1)*vS*cmath.cos(theta)**2*cmath.sin(theta) + 2*a2*complex(0,1)*vH*cmath.cos(theta)*cmath.sin(theta)**2 - 6*complex(0,1)*lamH*vH*cmath.cos(theta)*cmath.sin(theta)**2 + (a1*complex(0,1)*cmath.sin(theta)**3)/2. + a2*complex(0,1)*vS*cmath.sin(theta)**3',
                  order = {'QED':1})

GC_204 = Coupling(name = 'GC_204',
                  value = '-6*complex(0,1)*lamH*vH*cmath.cos(theta)**3 + (3*a1*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta))/2. + 3*a2*complex(0,1)*vS*cmath.cos(theta)**2*cmath.sin(theta) - 3*a2*complex(0,1)*vH*cmath.cos(theta)*cmath.sin(theta)**2 + 2*b3*complex(0,1)*cmath.sin(theta)**3 + 6*b4*complex(0,1)*vS*cmath.sin(theta)**3',
                  order = {'QED':1})

GC_205 = Coupling(name = 'GC_205',
                  value = '3*a2*complex(0,1)*cmath.cos(theta)**3*cmath.sin(theta) - 6*complex(0,1)*lamH*cmath.cos(theta)**3*cmath.sin(theta) - 3*a2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**3 + 6*b4*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**3',
                  order = {'QED':2})

GC_206 = Coupling(name = 'GC_206',
                  value = '-3*a2*complex(0,1)*cmath.cos(theta)**3*cmath.sin(theta) + 6*b4*complex(0,1)*cmath.cos(theta)**3*cmath.sin(theta) + 3*a2*complex(0,1)*cmath.cos(theta)*cmath.sin(theta)**3 - 6*complex(0,1)*lamH*cmath.cos(theta)*cmath.sin(theta)**3',
                  order = {'QED':2})

GC_207 = Coupling(name = 'GC_207',
                  value = '-(a2*complex(0,1)*cmath.cos(theta)**4) + 4*a2*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta)**2 - 6*b4*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta)**2 - 6*complex(0,1)*lamH*cmath.cos(theta)**2*cmath.sin(theta)**2 - a2*complex(0,1)*cmath.sin(theta)**4',
                  order = {'QED':2})

GC_208 = Coupling(name = 'GC_208',
                  value = '-6*complex(0,1)*lamH*cmath.cos(theta)**4 - 6*a2*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta)**2 - 6*b4*complex(0,1)*cmath.sin(theta)**4',
                  order = {'QED':2})

GC_209 = Coupling(name = 'GC_209',
                  value = '-6*b4*complex(0,1)*cmath.cos(theta)**4 - 6*a2*complex(0,1)*cmath.cos(theta)**2*cmath.sin(theta)**2 - 6*complex(0,1)*lamH*cmath.sin(theta)**4',
                  order = {'QED':2})

GC_21 = Coupling(name = 'GC_21',
                 value = '(ee**2*complex(0,1))/(2.*sw**2)',
                 order = {'QED':2})

GC_22 = Coupling(name = 'GC_22',
                 value = '-((ee**2*complex(0,1))/sw**2)',
                 order = {'QED':2})

GC_23 = Coupling(name = 'GC_23',
                 value = '(cw**2*ee**2*complex(0,1))/sw**2',
                 order = {'QED':2})

GC_24 = Coupling(name = 'GC_24',
                 value = '-0.5*(ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_25 = Coupling(name = 'GC_25',
                 value = '(ee*complex(0,1))/(2.*sw)',
                 order = {'QED':1})

GC_26 = Coupling(name = 'GC_26',
                 value = '(ee*complex(0,1))/(sw*cmath.sqrt(2))',
                 order = {'QED':1})

GC_27 = Coupling(name = 'GC_27',
                 value = '-((cw*ee*complex(0,1))/sw)',
                 order = {'QED':1})

GC_28 = Coupling(name = 'GC_28',
                 value = '(cw*ee*complex(0,1))/sw',
                 order = {'QED':1})

GC_29 = Coupling(name = 'GC_29',
                 value = '-0.5*(ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_3 = Coupling(name = 'GC_3',
                value = '-(ee*complex(0,1))',
                order = {'QED':1})

GC_30 = Coupling(name = 'GC_30',
                 value = '(-2*cw*ee**2*complex(0,1))/sw',
                 order = {'QED':2})

GC_31 = Coupling(name = 'GC_31',
                 value = '(ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_32 = Coupling(name = 'GC_32',
                 value = '(-2*ee*complex(0,1)*sw)/(3.*cw)',
                 order = {'QED':1})

GC_33 = Coupling(name = 'GC_33',
                 value = '(ee*complex(0,1)*sw)/cw',
                 order = {'QED':1})

GC_34 = Coupling(name = 'GC_34',
                 value = '-0.5*(cw*ee*complex(0,1))/sw - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_35 = Coupling(name = 'GC_35',
                 value = '(cw*ee*complex(0,1))/(2.*sw) - (ee*complex(0,1)*sw)/(6.*cw)',
                 order = {'QED':1})

GC_36 = Coupling(name = 'GC_36',
                 value = '-0.5*(cw*ee*complex(0,1))/sw + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_37 = Coupling(name = 'GC_37',
                 value = '(cw*ee*complex(0,1))/(2.*sw) + (ee*complex(0,1)*sw)/(2.*cw)',
                 order = {'QED':1})

GC_38 = Coupling(name = 'GC_38',
                 value = '(cw*ee**2*complex(0,1))/sw - (ee**2*complex(0,1)*sw)/cw',
                 order = {'QED':2})

GC_39 = Coupling(name = 'GC_39',
                 value = '-(ee**2*complex(0,1)) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_4 = Coupling(name = 'GC_4',
                value = 'ee*complex(0,1)',
                order = {'QED':1})

GC_40 = Coupling(name = 'GC_40',
                 value = 'ee**2*complex(0,1) + (cw**2*ee**2*complex(0,1))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_41 = Coupling(name = 'GC_41',
                 value = '-0.5*(ee**2*vH)/cw',
                 order = {'QED':1})

GC_42 = Coupling(name = 'GC_42',
                 value = '(ee**2*vH)/(2.*cw)',
                 order = {'QED':1})

GC_43 = Coupling(name = 'GC_43',
                 value = '-0.25*(ee**2*vH)/sw**2',
                 order = {'QED':1})

GC_44 = Coupling(name = 'GC_44',
                 value = '(ee**2*vH)/(4.*sw**2)',
                 order = {'QED':1})

GC_45 = Coupling(name = 'GC_45',
                 value = '-0.5*(ee**2*vH)/sw',
                 order = {'QED':1})

GC_46 = Coupling(name = 'GC_46',
                 value = '(ee**2*vH)/(2.*sw)',
                 order = {'QED':1})

GC_47 = Coupling(name = 'GC_47',
                 value = '-0.25*(ee**2*vH)/cw - (cw*ee**2*vH)/(4.*sw**2)',
                 order = {'QED':1})

GC_48 = Coupling(name = 'GC_48',
                 value = '(ee**2*vH)/(4.*cw) - (cw*ee**2*vH)/(4.*sw**2)',
                 order = {'QED':1})

GC_49 = Coupling(name = 'GC_49',
                 value = '-0.25*(ee**2*vH)/cw + (cw*ee**2*vH)/(4.*sw**2)',
                 order = {'QED':1})

GC_5 = Coupling(name = 'GC_5',
                value = 'ee**2*complex(0,1)',
                order = {'QED':2})

GC_50 = Coupling(name = 'GC_50',
                 value = '(ee**2*vH)/(4.*cw) + (cw*ee**2*vH)/(4.*sw**2)',
                 order = {'QED':1})

GC_51 = Coupling(name = 'GC_51',
                 value = '-(yb/cmath.sqrt(2))',
                 order = {'QED':1})

GC_52 = Coupling(name = 'GC_52',
                 value = 'yb/cmath.sqrt(2)',
                 order = {'QED':1})

GC_53 = Coupling(name = 'GC_53',
                 value = '-(yt/cmath.sqrt(2))',
                 order = {'QED':1})

GC_54 = Coupling(name = 'GC_54',
                 value = 'yt/cmath.sqrt(2)',
                 order = {'QED':1})

GC_55 = Coupling(name = 'GC_55',
                 value = '-ytau',
                 order = {'QED':1})

GC_56 = Coupling(name = 'GC_56',
                 value = 'ytau',
                 order = {'QED':1})

GC_57 = Coupling(name = 'GC_57',
                 value = '-(ytau/cmath.sqrt(2))',
                 order = {'QED':1})

GC_58 = Coupling(name = 'GC_58',
                 value = 'ytau/cmath.sqrt(2)',
                 order = {'QED':1})

GC_59 = Coupling(name = 'GC_59',
                 value = '-0.5*(ee**2*cmath.cos(theta))/cw',
                 order = {'QED':2})

GC_6 = Coupling(name = 'GC_6',
                value = '-2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_60 = Coupling(name = 'GC_60',
                 value = '(ee**2*cmath.cos(theta))/(2.*cw)',
                 order = {'QED':2})

GC_61 = Coupling(name = 'GC_61',
                 value = '-0.5*(ee*cmath.cos(theta))/sw',
                 order = {'QED':1})

GC_62 = Coupling(name = 'GC_62',
                 value = '(ee*cmath.cos(theta))/(2.*sw)',
                 order = {'QED':1})

GC_63 = Coupling(name = 'GC_63',
                 value = '-0.5*(ee**2*cmath.cos(theta))/sw',
                 order = {'QED':2})

GC_64 = Coupling(name = 'GC_64',
                 value = '(ee**2*cmath.cos(theta))/(2.*sw)',
                 order = {'QED':2})

GC_65 = Coupling(name = 'GC_65',
                 value = '-0.25*(ee**2*complex(0,1)*vH*cmath.cos(theta))/sw**2',
                 order = {'QED':1})

GC_66 = Coupling(name = 'GC_66',
                 value = '(ee**2*complex(0,1)*vH*cmath.cos(theta))/(2.*sw**2)',
                 order = {'QED':1})

GC_67 = Coupling(name = 'GC_67',
                 value = '-((complex(0,1)*yb*cmath.cos(theta))/cmath.sqrt(2))',
                 order = {'QED':1})

GC_68 = Coupling(name = 'GC_68',
                 value = '-((complex(0,1)*yt*cmath.cos(theta))/cmath.sqrt(2))',
                 order = {'QED':1})

GC_69 = Coupling(name = 'GC_69',
                 value = '-((complex(0,1)*ytau*cmath.cos(theta))/cmath.sqrt(2))',
                 order = {'QED':1})

GC_7 = Coupling(name = 'GC_7',
                value = '2*ee**2*complex(0,1)',
                order = {'QED':2})

GC_70 = Coupling(name = 'GC_70',
                 value = '(ee**2*complex(0,1)*cmath.cos(theta)**2)/(2.*sw**2)',
                 order = {'QED':2})

GC_71 = Coupling(name = 'GC_71',
                 value = '-0.5*(cw*ee*cmath.cos(theta))/sw - (ee*sw*cmath.cos(theta))/(2.*cw)',
                 order = {'QED':1})

GC_72 = Coupling(name = 'GC_72',
                 value = '-0.5*(ee**2*complex(0,1)*vH*cmath.cos(theta)) - (cw**2*ee**2*complex(0,1)*vH*cmath.cos(theta))/(4.*sw**2) - (ee**2*complex(0,1)*sw**2*vH*cmath.cos(theta))/(4.*cw**2)',
                 order = {'QED':1})

GC_73 = Coupling(name = 'GC_73',
                 value = 'ee**2*complex(0,1)*vH*cmath.cos(theta) + (cw**2*ee**2*complex(0,1)*vH*cmath.cos(theta))/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*vH*cmath.cos(theta))/(2.*cw**2)',
                 order = {'QED':1})

GC_74 = Coupling(name = 'GC_74',
                 value = 'ee**2*complex(0,1)*cmath.cos(theta)**2 + (cw**2*ee**2*complex(0,1)*cmath.cos(theta)**2)/(2.*sw**2) + (ee**2*complex(0,1)*sw**2*cmath.cos(theta)**2)/(2.*cw**2)',
                 order = {'QED':2})

GC_8 = Coupling(name = 'GC_8',
                value = '(ee**2*complex(0,1))/(2.*cw)',
                order = {'QED':2})

GC_9 = Coupling(name = 'GC_9',
                value = '-G',
                order = {'QCD':1})



==> anc/rxSM_NLO_vev/decays.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Tue 29 Apr 2025 16:31:08


from object_library import all_decays, Decay
import particles as P


Decay_b = Decay(name = 'Decay_b',
                particle = P.b,
                partial_widths = {(P.W__minus__,P.t):'(((3*ee**2*MB**2)/(2.*sw**2) + (3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MB**4)/(2.*MW**2*sw**2) - (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MB)**3)'})

Decay_h1 = Decay(name = 'Decay_h1',
                 particle = P.h1,
                 partial_widths = {(P.b,P.b__tilde__):'((-12*MB**2*yb**2*cmath.cos(theta)**2 + 3*mh1**2*yb**2*cmath.cos(theta)**2)*cmath.sqrt(-4*MB**2*mh1**2 + mh1**4))/(16.*cmath.pi*abs(mh1)**3)',
                                   (P.h2,P.h2):'(cmath.sqrt(mh1**4 - 4*mh1**2*mh2**2)*(a2**2*vH**2*cmath.cos(theta)**6 + 2*a1*a2*vH*cmath.cos(theta)**5*cmath.sin(theta) - 4*a2*b3*vH*cmath.cos(theta)**5*cmath.sin(theta) + 4*a2**2*vH*vS*cmath.cos(theta)**5*cmath.sin(theta) - 12*a2*b4*vH*vS*cmath.cos(theta)**5*cmath.sin(theta) + a1**2*cmath.cos(theta)**4*cmath.sin(theta)**2 - 4*a1*b3*cmath.cos(theta)**4*cmath.sin(theta)**2 + 4*b3**2*cmath.cos(theta)**4*cmath.sin(theta)**2 - 4*a2**2*vH**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 12*a2*lamH*vH**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 4*a1*a2*vS*cmath.cos(theta)**4*cmath.sin(theta)**2 - 8*a2*b3*vS*cmath.cos(theta)**4*cmath.sin(theta)**2 - 12*a1*b4*vS*cmath.cos(theta)**4*cmath.sin(theta)**2 + 24*b3*b4*vS*cmath.cos(theta)**4*cmath.sin(theta)**2 + 4*a2**2*vS**2*cmath.cos(theta)**4*cmath.sin(theta)**2 - 24*a2*b4*vS**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 36*b4**2*vS**2*cmath.cos(theta)**4*cmath.sin(theta)**2 - 5*a1*a2*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 + 8*a2*b3*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 + 12*a1*lamH*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 - 24*b3*lamH*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 - 10*a2**2*vH*vS*cmath.cos(theta)**3*cmath.sin(theta)**3 + 24*a2*b4*vH*vS*cmath.cos(theta)**3*cmath.sin(theta)**3 + 24*a2*lamH*vH*vS*cmath.cos(theta)**3*cmath.sin(theta)**3 - 72*b4*lamH*vH*vS*cmath.cos(theta)**3*cmath.sin(theta)**3 - a1**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 2*a1*b3*cmath.cos(theta)**2*cmath.sin(theta)**4 + 4*a2**2*vH**2*cmath.cos(theta)**2*cmath.sin(theta)**4 - 24*a2*lamH*vH**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 36*lamH**2*vH**2*cmath.cos(theta)**2*cmath.sin(theta)**4 - 4*a1*a2*vS*cmath.cos(theta)**2*cmath.sin(theta)**4 + 4*a2*b3*vS*cmath.cos(theta)**2*cmath.sin(theta)**4 + 6*a1*b4*vS*cmath.cos(theta)**2*cmath.sin(theta)**4 - 4*a2**2*vS**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 12*a2*b4*vS**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 2*a1*a2*vH*cmath.cos(theta)*cmath.sin(theta)**5 - 6*a1*lamH*vH*cmath.cos(theta)*cmath.sin(theta)**5 + 4*a2**2*vH*vS*cmath.cos(theta)*cmath.sin(theta)**5 - 12*a2*lamH*vH*vS*cmath.cos(theta)*cmath.sin(theta)**5 + (a1**2*cmath.sin(theta)**6)/4. + a1*a2*vS*cmath.sin(theta)**6 + a2**2*vS**2*cmath.sin(theta)**6))/(32.*cmath.pi*abs(mh1)**3)',
                                   (P.ta__minus__,P.ta__plus__):'((mh1**2*ytau**2*cmath.cos(theta)**2 - 4*MTA**2*ytau**2*cmath.cos(theta)**2)*cmath.sqrt(mh1**4 - 4*mh1**2*MTA**2))/(16.*cmath.pi*abs(mh1)**3)',
                                   (P.t,P.t__tilde__):'((3*mh1**2*yt**2*cmath.cos(theta)**2 - 12*MT**2*yt**2*cmath.cos(theta)**2)*cmath.sqrt(mh1**4 - 4*mh1**2*MT**2))/(16.*cmath.pi*abs(mh1)**3)',
                                   (P.W__minus__,P.W__plus__):'(((3*ee**4*vH**2*cmath.cos(theta)**2)/(4.*sw**4) + (ee**4*mh1**4*vH**2*cmath.cos(theta)**2)/(16.*MW**4*sw**4) - (ee**4*mh1**2*vH**2*cmath.cos(theta)**2)/(4.*MW**2*sw**4))*cmath.sqrt(mh1**4 - 4*mh1**2*MW**2))/(16.*cmath.pi*abs(mh1)**3)',
                                   (P.Z,P.Z):'(((9*ee**4*vH**2*cmath.cos(theta)**2)/2. + (3*ee**4*mh1**4*vH**2*cmath.cos(theta)**2)/(8.*MZ**4) - (3*ee**4*mh1**2*vH**2*cmath.cos(theta)**2)/(2.*MZ**2) + (3*cw**4*ee**4*vH**2*cmath.cos(theta)**2)/(4.*sw**4) + (cw**4*ee**4*mh1**4*vH**2*cmath.cos(theta)**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*mh1**2*vH**2*cmath.cos(theta)**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vH**2*cmath.cos(theta)**2)/sw**2 + (cw**2*ee**4*mh1**4*vH**2*cmath.cos(theta)**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*mh1**2*vH**2*cmath.cos(theta)**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vH**2*cmath.cos(theta)**2)/cw**2 + (ee**4*mh1**4*sw**2*vH**2*cmath.cos(theta)**2)/(4.*cw**2*MZ**4) - (ee**4*mh1**2*sw**2*vH**2*cmath.cos(theta)**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vH**2*cmath.cos(theta)**2)/(4.*cw**4) + (ee**4*mh1**4*sw**4*vH**2*cmath.cos(theta)**2)/(16.*cw**4*MZ**4) - (ee**4*mh1**2*sw**4*vH**2*cmath.cos(theta)**2)/(4.*cw**4*MZ**2))*cmath.sqrt(mh1**4 - 4*mh1**2*MZ**2))/(32.*cmath.pi*abs(mh1)**3)'})

Decay_h2 = Decay(name = 'Decay_h2',
                 particle = P.h2,
                 partial_widths = {(P.b,P.b__tilde__):'(cmath.sqrt(-4*MB**2*mh2**2 + mh2**4)*(-12*MB**2*yb**2*cmath.sin(theta)**2 + 3*mh2**2*yb**2*cmath.sin(theta)**2))/(16.*cmath.pi*abs(mh2)**3)',
                                   (P.h1,P.h1):'(cmath.sqrt(-4*mh1**2*mh2**2 + mh2**4)*((a1**2*cmath.cos(theta)**6)/4. + a1*a2*vS*cmath.cos(theta)**6 + a2**2*vS**2*cmath.cos(theta)**6 - 2*a1*a2*vH*cmath.cos(theta)**5*cmath.sin(theta) + 6*a1*lamH*vH*cmath.cos(theta)**5*cmath.sin(theta) - 4*a2**2*vH*vS*cmath.cos(theta)**5*cmath.sin(theta) + 12*a2*lamH*vH*vS*cmath.cos(theta)**5*cmath.sin(theta) - a1**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 2*a1*b3*cmath.cos(theta)**4*cmath.sin(theta)**2 + 4*a2**2*vH**2*cmath.cos(theta)**4*cmath.sin(theta)**2 - 24*a2*lamH*vH**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 36*lamH**2*vH**2*cmath.cos(theta)**4*cmath.sin(theta)**2 - 4*a1*a2*vS*cmath.cos(theta)**4*cmath.sin(theta)**2 + 4*a2*b3*vS*cmath.cos(theta)**4*cmath.sin(theta)**2 + 6*a1*b4*vS*cmath.cos(theta)**4*cmath.sin(theta)**2 - 4*a2**2*vS**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 12*a2*b4*vS**2*cmath.cos(theta)**4*cmath.sin(theta)**2 + 5*a1*a2*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 - 8*a2*b3*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 - 12*a1*lamH*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 + 24*b3*lamH*vH*cmath.cos(theta)**3*cmath.sin(theta)**3 + 10*a2**2*vH*vS*cmath.cos(theta)**3*cmath.sin(theta)**3 - 24*a2*b4*vH*vS*cmath.cos(theta)**3*cmath.sin(theta)**3 - 24*a2*lamH*vH*vS*cmath.cos(theta)**3*cmath.sin(theta)**3 + 72*b4*lamH*vH*vS*cmath.cos(theta)**3*cmath.sin(theta)**3 + a1**2*cmath.cos(theta)**2*cmath.sin(theta)**4 - 4*a1*b3*cmath.cos(theta)**2*cmath.sin(theta)**4 + 4*b3**2*cmath.cos(theta)**2*cmath.sin(theta)**4 - 4*a2**2*vH**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 12*a2*lamH*vH**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 4*a1*a2*vS*cmath.cos(theta)**2*cmath.sin(theta)**4 - 8*a2*b3*vS*cmath.cos(theta)**2*cmath.sin(theta)**4 - 12*a1*b4*vS*cmath.cos(theta)**2*cmath.sin(theta)**4 + 24*b3*b4*vS*cmath.cos(theta)**2*cmath.sin(theta)**4 + 4*a2**2*vS**2*cmath.cos(theta)**2*cmath.sin(theta)**4 - 24*a2*b4*vS**2*cmath.cos(theta)**2*cmath.sin(theta)**4 + 36*b4**2*vS**2*cmath.cos(theta)**2*cmath.sin(theta)**4 - 2*a1*a2*vH*cmath.cos(theta)*cmath.sin(theta)**5 + 4*a2*b3*vH*cmath.cos(theta)*cmath.sin(theta)**5 - 4*a2**2*vH*vS*cmath.cos(theta)*cmath.sin(theta)**5 + 12*a2*b4*vH*vS*cmath.cos(theta)*cmath.sin(theta)**5 + a2**2*vH**2*cmath.sin(theta)**6))/(32.*cmath.pi*abs(mh2)**3)',
                                   (P.ta__minus__,P.ta__plus__):'(cmath.sqrt(mh2**4 - 4*mh2**2*MTA**2)*(mh2**2*ytau**2*cmath.sin(theta)**2 - 4*MTA**2*ytau**2*cmath.sin(theta)**2))/(16.*cmath.pi*abs(mh2)**3)',
                                   (P.t,P.t__tilde__):'(cmath.sqrt(mh2**4 - 4*mh2**2*MT**2)*(3*mh2**2*yt**2*cmath.sin(theta)**2 - 12*MT**2*yt**2*cmath.sin(theta)**2))/(16.*cmath.pi*abs(mh2)**3)',
                                   (P.W__minus__,P.W__plus__):'(cmath.sqrt(mh2**4 - 4*mh2**2*MW**2)*((3*ee**4*vH**2*cmath.sin(theta)**2)/(4.*sw**4) + (ee**4*mh2**4*vH**2*cmath.sin(theta)**2)/(16.*MW**4*sw**4) - (ee**4*mh2**2*vH**2*cmath.sin(theta)**2)/(4.*MW**2*sw**4)))/(16.*cmath.pi*abs(mh2)**3)',
                                   (P.Z,P.Z):'(cmath.sqrt(mh2**4 - 4*mh2**2*MZ**2)*((9*ee**4*vH**2*cmath.sin(theta)**2)/2. + (3*ee**4*mh2**4*vH**2*cmath.sin(theta)**2)/(8.*MZ**4) - (3*ee**4*mh2**2*vH**2*cmath.sin(theta)**2)/(2.*MZ**2) + (3*cw**4*ee**4*vH**2*cmath.sin(theta)**2)/(4.*sw**4) + (cw**4*ee**4*mh2**4*vH**2*cmath.sin(theta)**2)/(16.*MZ**4*sw**4) - (cw**4*ee**4*mh2**2*vH**2*cmath.sin(theta)**2)/(4.*MZ**2*sw**4) + (3*cw**2*ee**4*vH**2*cmath.sin(theta)**2)/sw**2 + (cw**2*ee**4*mh2**4*vH**2*cmath.sin(theta)**2)/(4.*MZ**4*sw**2) - (cw**2*ee**4*mh2**2*vH**2*cmath.sin(theta)**2)/(MZ**2*sw**2) + (3*ee**4*sw**2*vH**2*cmath.sin(theta)**2)/cw**2 + (ee**4*mh2**4*sw**2*vH**2*cmath.sin(theta)**2)/(4.*cw**2*MZ**4) - (ee**4*mh2**2*sw**2*vH**2*cmath.sin(theta)**2)/(cw**2*MZ**2) + (3*ee**4*sw**4*vH**2*cmath.sin(theta)**2)/(4.*cw**4) + (ee**4*mh2**4*sw**4*vH**2*cmath.sin(theta)**2)/(16.*cw**4*MZ**4) - (ee**4*mh2**2*sw**4*vH**2*cmath.sin(theta)**2)/(4.*cw**4*MZ**2)))/(32.*cmath.pi*abs(mh2)**3)'})

Decay_t = Decay(name = 'Decay_t',
                particle = P.t,
                partial_widths = {(P.W__plus__,P.b):'(((3*ee**2*MB**2)/(2.*sw**2) + (3*ee**2*MT**2)/(2.*sw**2) + (3*ee**2*MB**4)/(2.*MW**2*sw**2) - (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) + (3*ee**2*MT**4)/(2.*MW**2*sw**2) - (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(96.*cmath.pi*abs(MT)**3)'})

Decay_ta__minus__ = Decay(name = 'Decay_ta__minus__',
                          particle = P.ta__minus__,
                          partial_widths = {(P.W__minus__,P.vt):'((MTA**2 - MW**2)*((ee**2*MTA**2)/(2.*sw**2) + (ee**2*MTA**4)/(2.*MW**2*sw**2) - (ee**2*MW**2)/sw**2))/(32.*cmath.pi*abs(MTA)**3)'})

Decay_W__plus__ = Decay(name = 'Decay_W__plus__',
                        particle = P.W__plus__,
                        partial_widths = {(P.c,P.s__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.t,P.b__tilde__):'(((-3*ee**2*MB**2)/(2.*sw**2) - (3*ee**2*MT**2)/(2.*sw**2) - (3*ee**2*MB**4)/(2.*MW**2*sw**2) + (3*ee**2*MB**2*MT**2)/(MW**2*sw**2) - (3*ee**2*MT**4)/(2.*MW**2*sw**2) + (3*ee**2*MW**2)/sw**2)*cmath.sqrt(MB**4 - 2*MB**2*MT**2 + MT**4 - 2*MB**2*MW**2 - 2*MT**2*MW**2 + MW**4))/(48.*cmath.pi*abs(MW)**3)',
                                          (P.u,P.d__tilde__):'(ee**2*MW**4)/(16.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.ve,P.e__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vm,P.mu__plus__):'(ee**2*MW**4)/(48.*cmath.pi*sw**2*abs(MW)**3)',
                                          (P.vt,P.ta__plus__):'((-MTA**2 + MW**2)*(-0.5*(ee**2*MTA**2)/sw**2 - (ee**2*MTA**4)/(2.*MW**2*sw**2) + (ee**2*MW**2)/sw**2))/(48.*cmath.pi*abs(MW)**3)'})

Decay_Z = Decay(name = 'Decay_Z',
                particle = P.Z,
                partial_widths = {(P.b,P.b__tilde__):'((-7*ee**2*MB**2 + ee**2*MZ**2 - (3*cw**2*ee**2*MB**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) - (17*ee**2*MB**2*sw**2)/(6.*cw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MB**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.c,P.c__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.d,P.d__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.e__minus__,P.e__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.mu__minus__,P.mu__plus__):'(MZ**2*(-(ee**2*MZ**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.s,P.s__tilde__):'(MZ**2*(ee**2*MZ**2 + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (5*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ta__minus__,P.ta__plus__):'((-5*ee**2*MTA**2 - ee**2*MZ**2 - (cw**2*ee**2*MTA**2)/(2.*sw**2) + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MTA**2*sw**2)/(2.*cw**2) + (5*ee**2*MZ**2*sw**2)/(2.*cw**2))*cmath.sqrt(-4*MTA**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.t,P.t__tilde__):'((-11*ee**2*MT**2 - ee**2*MZ**2 - (3*cw**2*ee**2*MT**2)/(2.*sw**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (7*ee**2*MT**2*sw**2)/(6.*cw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2))*cmath.sqrt(-4*MT**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.u,P.u__tilde__):'(MZ**2*(-(ee**2*MZ**2) + (3*cw**2*ee**2*MZ**2)/(2.*sw**2) + (17*ee**2*MZ**2*sw**2)/(6.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.ve,P.ve__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vm,P.vm__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.vt,P.vt__tilde__):'(MZ**2*(ee**2*MZ**2 + (cw**2*ee**2*MZ**2)/(2.*sw**2) + (ee**2*MZ**2*sw**2)/(2.*cw**2)))/(48.*cmath.pi*abs(MZ)**3)',
                                  (P.W__minus__,P.W__plus__):'(((-12*cw**2*ee**2*MW**2)/sw**2 - (17*cw**2*ee**2*MZ**2)/sw**2 + (4*cw**2*ee**2*MZ**4)/(MW**2*sw**2) + (cw**2*ee**2*MZ**6)/(4.*MW**4*sw**2))*cmath.sqrt(-4*MW**2*MZ**2 + MZ**4))/(48.*cmath.pi*abs(MZ)**3)'})



==> anc/rxSM_NLO_vev/function_library.py <==
# This file is part of the UFO.
#
# This file contains definitions for functions that
# are extensions of the cmath library, and correspond
# either to functions that are in cmath, but inconvenient
# to access from there (e.g. z.conjugate()),
# or functions that are simply not defined.
#
#

__date__ = "22 July 2010"
__author__ = "claude.duhr@durham.ac.uk"

import cmath
from object_library import all_functions, Function

#
# shortcuts for functions from cmath
#

complexconjugate = Function(name = 'complexconjugate',
                            arguments = ('z',),
                            expression = 'z.conjugate()')


re = Function(name = 're',
              arguments = ('z',),
              expression = 'z.real')

im = Function(name = 'im',
              arguments = ('z',),
              expression = 'z.imag')

# New functions (trigonometric)

sec = Function(name = 'sec',
             arguments = ('z',),
             expression = '1./cmath.cos(z.real)')

asec = Function(name = 'asec',
             arguments = ('z',),
             expression = 'cmath.acos(1./(z.real))')

csc = Function(name = 'csc',
             arguments = ('z',),
             expression = '1./cmath.sin(z.real)')

acsc = Function(name = 'acsc',
             arguments = ('z',),
             expression = 'cmath.asin(1./(z.real))')

cot = Function(name = 'cot',
               arguments = ('z',),
               expression = '1./cmath.tan(z.real)')

# Heaviside theta function

theta_function = Function(name = 'theta_function',
             arguments = ('x','y','z'),
             expression = 'y if x else z')

# Auxiliary functions for NLO

cond = Function(name = 'cond',
                arguments = ('condition','ExprTrue','ExprFalse'),
                expression = '(ExprTrue if condition==0.0 else ExprFalse)')

reglog = Function(name = 'reglog',
                arguments = ('z'),
                expression = '(0.0 if z==0.0 else cmath.log(z.real))')



==> anc/rxSM_NLO_vev/lorentz.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Tue 29 Apr 2025 16:31:08


from object_library import all_lorentz, Lorentz

from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot
try:
   import form_factors as ForFac 
except ImportError:
   pass


FF1 = Lorentz(name = 'FF1',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,1)')

FF2 = Lorentz(name = 'FF2',
              spins = [ 2, 2 ],
              structure = 'ProjM(2,1)')

FF3 = Lorentz(name = 'FF3',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,-2)*ProjM(-2,1)')

FF4 = Lorentz(name = 'FF4',
              spins = [ 2, 2 ],
              structure = 'ProjP(2,1)')

FF5 = Lorentz(name = 'FF5',
              spins = [ 2, 2 ],
              structure = 'P(-1,1)*Gamma(-1,2,-2)*ProjP(-2,1)')

VV1 = Lorentz(name = 'VV1',
              spins = [ 3, 3 ],
              structure = 'P(1,2)*P(2,2)')

VV2 = Lorentz(name = 'VV2',
              spins = [ 3, 3 ],
              structure = 'Metric(1,2)')

VV3 = Lorentz(name = 'VV3',
              spins = [ 3, 3 ],
              structure = 'P(-1,2)**2*Metric(1,2)')

UUS1 = Lorentz(name = 'UUS1',
               spins = [ -1, -1, 1 ],
               structure = '1')

UUV1 = Lorentz(name = 'UUV1',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2)')

UUV2 = Lorentz(name = 'UUV2',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,3)')

UUV3 = Lorentz(name = 'UUV3',
               spins = [ -1, -1, 3 ],
               structure = 'P(3,2) + P(3,3)')

SSS1 = Lorentz(name = 'SSS1',
               spins = [ 1, 1, 1 ],
               structure = '1')

FFS1 = Lorentz(name = 'FFS1',
               spins = [ 2, 2, 1 ],
               structure = 'Gamma5(2,1)')

FFS2 = Lorentz(name = 'FFS2',
               spins = [ 2, 2, 1 ],
               structure = 'Identity(2,1)')

FFS3 = Lorentz(name = 'FFS3',
               spins = [ 2, 2, 1 ],
               structure = 'ProjM(2,1)')

FFS4 = Lorentz(name = 'FFS4',
               spins = [ 2, 2, 1 ],
               structure = 'ProjP(2,1)')

FFV1 = Lorentz(name = 'FFV1',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1)')

FFV2 = Lorentz(name = 'FFV2',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1)')

FFV3 = Lorentz(name = 'FFV3',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjP(-1,1)')

FFV4 = Lorentz(name = 'FFV4',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1) - Gamma(3,2,-1)*ProjM(-1,1) - Gamma(3,2,-1)*ProjP(-1,1)')

FFV5 = Lorentz(name = 'FFV5',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1) - (4*Gamma(3,2,-1)*ProjM(-1,1))/13. - (4*Gamma(3,2,-1)*ProjP(-1,1))/13.')

FFV6 = Lorentz(name = 'FFV6',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1) + (8*Gamma(3,2,-1)*ProjM(-1,1))/13. + (8*Gamma(3,2,-1)*ProjP(-1,1))/13.')

FFV7 = Lorentz(name = 'FFV7',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,-1)*ProjM(-1,1) + Gamma(3,2,-1)*ProjP(-1,1)')

FFV8 = Lorentz(name = 'FFV8',
               spins = [ 2, 2, 3 ],
               structure = 'Gamma(3,2,1) + 2*Gamma(3,2,-1)*ProjM(-1,1) + 2*Gamma(3,2,-1)*ProjP(-1,1)')

VSS1 = Lorentz(name = 'VSS1',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,2)')

VSS2 = Lorentz(name = 'VSS2',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,2) - P(1,3)')

VSS3 = Lorentz(name = 'VSS3',
               spins = [ 3, 1, 1 ],
               structure = 'P(1,3)')

VVS1 = Lorentz(name = 'VVS1',
               spins = [ 3, 3, 1 ],
               structure = 'Metric(1,2)')

VVV1 = Lorentz(name = 'VVV1',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2)')

VVV2 = Lorentz(name = 'VVV2',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,2)*Metric(1,2)')

VVV3 = Lorentz(name = 'VVV3',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,3)*Metric(1,2)')

VVV4 = Lorentz(name = 'VVV4',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,1)*Metric(1,3)')

VVV5 = Lorentz(name = 'VVV5',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,2)*Metric(1,3)')

VVV6 = Lorentz(name = 'VVV6',
               spins = [ 3, 3, 3 ],
               structure = 'P(2,3)*Metric(1,3)')

VVV7 = Lorentz(name = 'VVV7',
               spins = [ 3, 3, 3 ],
               structure = 'P(1,2)*Metric(2,3)')

VVV8 = Lorentz(name = 'VVV8',
               spins = [ 3, 3, 3 ],
               structure = 'P(1,3)*Metric(2,3)')

VVV9 = Lorentz(name = 'VVV9',
               spins = [ 3, 3, 3 ],
               structure = 'P(3,1)*Metric(1,2) - P(3,2)*Metric(1,2) - P(2,1)*Metric(1,3) + P(2,3)*Metric(1,3) + P(1,2)*Metric(2,3) - P(1,3)*Metric(2,3)')

SSSS1 = Lorentz(name = 'SSSS1',
                spins = [ 1, 1, 1, 1 ],
                structure = '1')

VVSS1 = Lorentz(name = 'VVSS1',
                spins = [ 3, 3, 1, 1 ],
                structure = 'Metric(1,2)')

VVVV1 = Lorentz(name = 'VVVV1',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Epsilon(1,2,3,4)')

VVVV2 = Lorentz(name = 'VVVV2',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3)')

VVVV3 = Lorentz(name = 'VVVV3',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,3)*Metric(2,4)')

VVVV4 = Lorentz(name = 'VVVV4',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,2)*Metric(3,4)')

VVVV5 = Lorentz(name = 'VVVV5',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) + Metric(1,3)*Metric(2,4) - 2*Metric(1,2)*Metric(3,4)')

VVVV6 = Lorentz(name = 'VVVV6',
                spins = [ 3, 3, 3, 3 ],
                structure = 'Metric(1,4)*Metric(2,3) - (Metric(1,3)*Metric(2,4))/2. - (Metric(1,2)*Metric(3,4))/2.')



==> anc/rxSM_NLO_vev/object_library.py <==
##
##
## Feynrules Header
##
##
##
##
##

import cmath
import re

class UFOError(Exception):
        """Exception raised if when inconsistencies are detected in the UFO model."""
        pass

class UFOBaseClass(object):
    """The class from which all FeynRules classes are derived."""

    require_args = []

    def __init__(self, *args, **options):
        assert(len(self.require_args) == len (args))
    
        for i, name in enumerate(self.require_args):
            setattr(self, name, args[i])
    
        for (option, value) in options.items():
            setattr(self, option, value)

    def get(self, name):
        return getattr(self, name)
    
    def set(self, name, value):
        setattr(self, name, value)
        
    def get_all(self):
        """Return a dictionary containing all the information of the object"""
        return self.__dict__

    def __str__(self):
        return self.name

    def nice_string(self):
        """ return string with the full information """
        return '\n'.join(['%s \t: %s' %(name, value) for name, value in self.__dict__.items()])

    def __repr__(self):
        replacements = [
            ('+','__plus__'),
            ('-','__minus__'),
            ('@','__at__'),
            ('!','__exclam__'),
            ('?','__quest__'),
            ('*','__star__'),
            ('~','__tilde__')
            ]
        text = self.name
        for orig,sub in replacements:
            text = text.replace(orig,sub)
        return text



all_particles = []

class Particle(UFOBaseClass):
    """A standard Particle"""

    require_args=['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname', 'charge']

    require_args_all = ['pdg_code', 'name', 'antiname', 'spin', 'color', 'mass', 'width', 'texname', 'antitexname','counterterm','charge', 'line', 'propagating', 'goldstoneboson', 'propagator']

    def __init__(self, pdg_code, name, antiname, spin, color, mass, width, texname,
                 antitexname, charge , line=None, propagating=True, counterterm=None, goldstoneboson=False, 
                 propagator=None, **options):

        args= (pdg_code, name, antiname, spin, color, mass, width, texname,
                antitexname, float(charge))

        UFOBaseClass.__init__(self, *args,  **options)

        global all_particles
        all_particles.append(self)

        self.propagating = propagating
        self.goldstoneboson= goldstoneboson

        self.selfconjugate = (name == antiname)
        if not line:                                                                                                                                                                                   
            self.line = self.find_line_type()
        else:
            self.line = line

        if propagator:
            if isinstance(propagator, dict):
                self.propagator = propagator
            else:
                self.propagator = {0: propagator, 1: propagator}
             
    def find_line_type(self):
        """ find how we draw a line if not defined
        valid output: dashed/straight/wavy/curly/double/swavy/scurly
        """
        
        spin = self.spin
        color = self.color
        
        #use default
        if spin == 1:
            return 'dashed'
        elif spin == 2:
            if not self.selfconjugate:
                return 'straight'
            elif color == 1:
                return 'swavy'
            else:
                return 'scurly'
        elif spin == 3:
            if color == 1:
                return 'wavy'
            
            else:
                return 'curly'
        elif spin == 5:
            return 'double'
        elif spin == -1:
            return 'dotted'
        else:
            return 'dashed' # not supported yet
        
    def anti(self):
        if self.selfconjugate:
            raise Exception('%s has no anti particle.' % self.name) 
        outdic = {}
        for k,v in self.__dict__.items():
            if k not in self.require_args_all:                
                outdic[k] = -v
        if self.color in [1,8]:
            newcolor = self.color
        else:
            newcolor = -self.color
                
        return Particle(-self.pdg_code, self.antiname, self.name, self.spin, newcolor, self.mass, self.width,
                        self.antitexname, self.texname, -self.charge, self.line, self.propagating, self.goldstoneboson, **outdic)



all_parameters = []

class Parameter(UFOBaseClass):

    require_args=['name', 'nature', 'type', 'value', 'texname']

    def __init__(self, name, nature, type, value, texname, lhablock=None, lhacode=None):

        args = (name,nature,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        args=(name,nature,type,value,texname)

        global all_parameters
        all_parameters.append(self)

        if (lhablock is None or lhacode is None)  and nature == 'external':
            raise Exception('Need LHA information for external parameter "%s".' % name)
        self.lhablock = lhablock
        self.lhacode = lhacode

all_CTparameters = []

class CTParameter(UFOBaseClass):

    require_args=['name', 'type', 'value', 'texname']

    def __init__(self, name, type, value, texname):

        args = (name,type,value,texname)

        UFOBaseClass.__init__(self, *args)

        global all_CTparameters
        all_CTparameters.append(self)

    def finite(self):
        try:
            return self.value[0]
        except KeyError:
            return 'ZERO'
    
    def pole(self, x):
        try:
            return self.value[-x]
        except KeyError:
            return 'ZERO'

all_vertices = []

class Vertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings']

    def __init__(self, name, particles, color, lorentz, couplings, **opt):
 
        args = (name, particles, color, lorentz, couplings)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings)

        global all_vertices
        all_vertices.append(self)

all_CTvertices = []

class CTVertex(UFOBaseClass):

    require_args=['name', 'particles', 'color', 'lorentz', 'couplings', 'type', 'loop_particles']

    def __init__(self, name, particles, color, lorentz, couplings, type, loop_particles, **opt):
 
        args = (name, particles, color, lorentz, couplings, type, loop_particles)

        UFOBaseClass.__init__(self, *args, **opt)

        args=(particles,color,lorentz,couplings, type, loop_particles)
        
        global all_CTvertices
        all_CTvertices.append(self)

all_couplings = []

class Coupling(UFOBaseClass):

    require_args=['name', 'value', 'order']

    require_args_all=['name', 'value', 'order', 'loop_particles', 'counterterm']

    def __init__(self, name, value, order, **opt):

        args =(name, value, order)	
        UFOBaseClass.__init__(self, *args, **opt)
        global all_couplings
        all_couplings.append(self)

    def value(self):
        return self.pole(0)

    def pole(self, x):
        """ the self.value attribute can be a dictionary directly specifying the Laurent serie using normal
        parameter or just a string which can possibly contain CTparameter defining the Laurent serie."""
        
        if isinstance(self.value,dict):
            if -x in self.value.keys():
                return self.value[-x]
            else:
                return 'ZERO'

        CTparam=None
        for param in all_CTparameters:
           pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+param.name+r")(?P<second>\Z|\*|\+|\-|\))")
           numberOfMatches=len(pattern.findall(self.value))
           if numberOfMatches==1:
               if not CTparam:
                   CTparam=param
               else:
                   raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."
           elif numberOfMatches>1:
               raise UFOError, "UFO does not support yet more than one occurence of CTParameters in the couplings values."

        if not CTparam:
            if x==0:
                return self.value
            else:
                return 'ZERO'
        else:
            if CTparam.pole(x)=='ZERO':
                return 'ZERO'
            else:
                def substitution(matchedObj):
                    return matchedObj.group('first')+"("+CTparam.pole(x)+")"+matchedObj.group('second')
                pattern=re.compile(r"(?P<first>\A|\*|\+|\-|\()(?P<name>"+CTparam.name+r")(?P<second>\Z|\*|\+|\-|\))")
                return pattern.sub(substitution,self.value)

all_lorentz = []

class Lorentz(UFOBaseClass):

    require_args=['name','spins','structure']
    
    def __init__(self, name, spins, structure='external', **opt):
        args = (name, spins, structure)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_lorentz
        all_lorentz.append(self)


all_functions = []

class Function(object):

    def __init__(self, name, arguments, expression):

        global all_functions
        all_functions.append(self)

        self.name = name
        self.arguments = arguments
        self.expr = expression
    
    def __call__(self, *opt):

        for i, arg in enumerate(self.arguments):
            exec('%s = %s' % (arg, opt[i] ))

        return eval(self.expr)

all_orders = []

class CouplingOrder(object):

    def __init__(self, name, expansion_order, hierarchy, perturbative_expansion = 0):
        
        global all_orders
        all_orders.append(self)

        self.name = name
        self.expansion_order = expansion_order
        self.hierarchy = hierarchy
        self.perturbative_expansion = perturbative_expansion

all_decays = []

class Decay(UFOBaseClass):
    require_args = ['particle','partial_widths']

    def __init__(self, particle, partial_widths, **opt):
        args = (particle, partial_widths)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_decays
        all_decays.append(self)
    
        # Add the information directly to the particle
        particle.partial_widths = partial_widths

all_form_factors = []

class FormFactor(UFOBaseClass):
    require_args = ['name','type','value']

    def __init__(self, name, type, value, **opt):
        args = (name, type, value)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_form_factors
        all_form_factors.append(self)

        
all_propagators = []

class Propagator(UFOBaseClass):
    
    require_args = ['name','numerator','denominator']

    def __init__(self, name, numerator, denominator=None, **opt):
        args = (name, numerator, denominator)
        UFOBaseClass.__init__(self, *args, **opt)

        global all_propagators
        all_propagators.append(self)


==> anc/rxSM_NLO_vev/parameters.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Tue 29 Apr 2025 16:31:08



from object_library import all_parameters, Parameter


from function_library import complexconjugate, re, im, csc, sec, acsc, asec, cot

# This is a default parameter object representing 0.
ZERO = Parameter(name = 'ZERO',
                 nature = 'internal',
                 type = 'real',
                 value = '0.0',
                 texname = '0')

# This is a default parameter object representing the renormalization scale (MU_R).
MU_R = Parameter(name = 'MU_R',
                 nature = 'external',
                 type = 'real',
                 value = 91.188,
                 texname = '\\text{\\mu_r}',
                 lhablock = 'LOOP',
                 lhacode = [1])

# User-defined parameters.
theta = Parameter(name = 'theta',
                  nature = 'external',
                  type = 'real',
                  value = 0.,
                  texname = '\\theta',
                  lhablock = 'rxSM',
                  lhacode = [ 1 ])

vS = Parameter(name = 'vS',
               nature = 'external',
               type = 'real',
               value = 5000.,
               texname = 'v_S',
               lhablock = 'rxSM',
               lhacode = [ 2 ])

b3 = Parameter(name = 'b3',
               nature = 'external',
               type = 'real',
               value = 0.,
               texname = 'b_3',
               lhablock = 'rxSM',
               lhacode = [ 3 ])

a1 = Parameter(name = 'a1',
               nature = 'external',
               type = 'real',
               value = 0.,
               texname = 'a_1',
               lhablock = 'rxSM',
               lhacode = [ 4 ])

aEWM1 = Parameter(name = 'aEWM1',
                  nature = 'external',
                  type = 'real',
                  value = 127.9,
                  texname = '\\text{aEWM1}',
                  lhablock = 'SMINPUTS',
                  lhacode = [ 1 ])

Gf = Parameter(name = 'Gf',
               nature = 'external',
               type = 'real',
               value = 0.0000116637,
               texname = 'G_f',
               lhablock = 'SMINPUTS',
               lhacode = [ 2 ])

aS = Parameter(name = 'aS',
               nature = 'external',
               type = 'real',
               value = 0.1184,
               texname = '\\alpha _s',
               lhablock = 'SMINPUTS',
               lhacode = [ 3 ])

ymb = Parameter(name = 'ymb',
                nature = 'external',
                type = 'real',
                value = 4.7,
                texname = '\\text{ymb}',
                lhablock = 'YUKAWA',
                lhacode = [ 5 ])

ymt = Parameter(name = 'ymt',
                nature = 'external',
                type = 'real',
                value = 172,
                texname = '\\text{ymt}',
                lhablock = 'YUKAWA',
                lhacode = [ 6 ])

ymtau = Parameter(name = 'ymtau',
                  nature = 'external',
                  type = 'real',
                  value = 1.777,
                  texname = '\\text{ymtau}',
                  lhablock = 'YUKAWA',
                  lhacode = [ 15 ])

MZ = Parameter(name = 'MZ',
               nature = 'external',
               type = 'real',
               value = 91.1876,
               texname = '\\text{MZ}',
               lhablock = 'MASS',
               lhacode = [ 23 ])

MTA = Parameter(name = 'MTA',
                nature = 'external',
                type = 'real',
                value = 1.777,
                texname = '\\text{MTA}',
                lhablock = 'MASS',
                lhacode = [ 15 ])

MT = Parameter(name = 'MT',
               nature = 'external',
               type = 'real',
               value = 172,
               texname = '\\text{MT}',
               lhablock = 'MASS',
               lhacode = [ 6 ])

MB = Parameter(name = 'MB',
               nature = 'external',
               type = 'real',
               value = 4.7,
               texname = '\\text{MB}',
               lhablock = 'MASS',
               lhacode = [ 5 ])

mh1 = Parameter(name = 'mh1',
                nature = 'external',
                type = 'real',
                value = 125.02,
                texname = '\\text{mh1}',
                lhablock = 'MASS',
                lhacode = [ 9000005 ])

mh2 = Parameter(name = 'mh2',
                nature = 'external',
                type = 'real',
                value = 1000.,
                texname = '\\text{mh2}',
                lhablock = 'MASS',
                lhacode = [ 9000006 ])

WZ = Parameter(name = 'WZ',
               nature = 'external',
               type = 'real',
               value = 2.4952,
               texname = '\\text{WZ}',
               lhablock = 'DECAY',
               lhacode = [ 23 ])

WW = Parameter(name = 'WW',
               nature = 'external',
               type = 'real',
               value = 2.085,
               texname = '\\text{WW}',
               lhablock = 'DECAY',
               lhacode = [ 24 ])

WT = Parameter(name = 'WT',
               nature = 'external',
               type = 'real',
               value = 1.50833649,
               texname = '\\text{WT}',
               lhablock = 'DECAY',
               lhacode = [ 6 ])

wh1 = Parameter(name = 'wh1',
                nature = 'external',
                type = 'real',
                value = 0.004,
                texname = '\\text{wh1}',
                lhablock = 'DECAY',
                lhacode = [ 9000005 ])

wh2 = Parameter(name = 'wh2',
                nature = 'external',
                type = 'real',
                value = 2,
                texname = '\\text{wh2}',
                lhablock = 'DECAY',
                lhacode = [ 9000006 ])

MM1x1 = Parameter(name = 'MM1x1',
                  nature = 'internal',
                  type = 'real',
                  value = '(mh1**2 + mh2**2 + (mh1**2 - mh2**2)*cmath.cos(2*theta))/2.',
                  texname = '\\text{MM1x1}')

MM1x2 = Parameter(name = 'MM1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '(-mh1**2 + mh2**2)*cmath.cos(theta)*cmath.sin(theta)',
                  texname = '\\text{MM1x2}')

MM2x1 = Parameter(name = 'MM2x1',
                  nature = 'internal',
                  type = 'real',
                  value = '(-mh1**2 + mh2**2)*cmath.cos(theta)*cmath.sin(theta)',
                  texname = '\\text{MM2x1}')

MM2x2 = Parameter(name = 'MM2x2',
                  nature = 'internal',
                  type = 'real',
                  value = '(mh1**2 + mh2**2 - (mh1**2 - mh2**2)*cmath.cos(2*theta))/2.',
                  texname = '\\text{MM2x2}')

UU1x1 = Parameter(name = 'UU1x1',
                  nature = 'internal',
                  type = 'real',
                  value = 'cmath.cos(theta)',
                  texname = '\\text{UU1x1}')

UU1x2 = Parameter(name = 'UU1x2',
                  nature = 'internal',
                  type = 'real',
                  value = '-cmath.sin(theta)',
                  texname = '\\text{UU1x2}')

UU2x1 = Parameter(name = 'UU2x1',
                  nature = 'internal',
                  type = 'real',
                  value = 'cmath.sin(theta)',
                  texname = '\\text{UU2x1}')

UU2x2 = Parameter(name = 'UU2x2',
                  nature = 'internal',
                  type = 'real',
                  value = 'cmath.cos(theta)',
                  texname = '\\text{UU2x2}')

aEW = Parameter(name = 'aEW',
                nature = 'internal',
                type = 'real',
                value = '1/aEWM1',
                texname = '\\alpha _{\\text{EW}}')

G = Parameter(name = 'G',
              nature = 'internal',
              type = 'real',
              value = '2*cmath.sqrt(aS)*cmath.sqrt(cmath.pi)',
              texname = 'G')

MW = Parameter(name = 'MW',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(MZ**2/2. + cmath.sqrt(MZ**4/4. - (aEW*cmath.pi*MZ**2)/(Gf*cmath.sqrt(2))))',
               texname = 'M_W')

ee = Parameter(name = 'ee',
               nature = 'internal',
               type = 'real',
               value = '2*cmath.sqrt(aEW)*cmath.sqrt(cmath.pi)',
               texname = 'e')

sw2 = Parameter(name = 'sw2',
                nature = 'internal',
                type = 'real',
                value = '1 - MW**2/MZ**2',
                texname = '\\text{sw2}')

cw = Parameter(name = 'cw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(1 - sw2)',
               texname = 'c_w')

sw = Parameter(name = 'sw',
               nature = 'internal',
               type = 'real',
               value = 'cmath.sqrt(sw2)',
               texname = 's_w')

g1 = Parameter(name = 'g1',
               nature = 'internal',
               type = 'real',
               value = 'ee/cw',
               texname = 'g_1')

gw = Parameter(name = 'gw',
               nature = 'internal',
               type = 'real',
               value = 'ee/sw',
               texname = 'g_w')

vH = Parameter(name = 'vH',
               nature = 'internal',
               type = 'real',
               value = '(2*MW*sw)/ee',
               texname = 'v_H')

a2 = Parameter(name = 'a2',
               nature = 'internal',
               type = 'real',
               value = '(MM1x2 - (a1*vH)/2.)/(vH*vS)',
               texname = 'a_2')

b4 = Parameter(name = 'b4',
               nature = 'internal',
               type = 'real',
               value = '(MM2x2 + (a1*vH**2)/(4.*vS) - b3*vS)/(2.*vS**2)',
               texname = 'b_4')

lamH = Parameter(name = 'lamH',
                 nature = 'internal',
                 type = 'real',
                 value = 'MM1x1/(2.*vH**2)',
                 texname = '\\lambda _H')

yb = Parameter(name = 'yb',
               nature = 'internal',
               type = 'real',
               value = '(ymb*cmath.sqrt(2))/vH',
               texname = '\\text{yb}')

yt = Parameter(name = 'yt',
               nature = 'internal',
               type = 'real',
               value = '(ymt*cmath.sqrt(2))/vH',
               texname = '\\text{yt}')

ytau = Parameter(name = 'ytau',
                 nature = 'internal',
                 type = 'real',
                 value = '(ymtau*cmath.sqrt(2))/vH',
                 texname = '\\text{ytau}')

muH = Parameter(name = 'muH',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt(lamH*vH**2 + (a1*vS)/2. + (a2*vS**2)/2.)',
                texname = '\\mu _H')

muS = Parameter(name = 'muS',
                nature = 'internal',
                type = 'real',
                value = 'cmath.sqrt((a2*vH**2)/2. + (a1*vH**2)/(4.*vS) + b3*vS + b4*vS**2)',
                texname = '\\mu _S')

I1a33 = Parameter(name = 'I1a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb',
                  texname = '\\text{I1a33}')

I2a33 = Parameter(name = 'I2a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt',
                  texname = '\\text{I2a33}')

I3a33 = Parameter(name = 'I3a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yt',
                  texname = '\\text{I3a33}')

I4a33 = Parameter(name = 'I4a33',
                  nature = 'internal',
                  type = 'complex',
                  value = 'yb',
                  texname = '\\text{I4a33}')



==> anc/rxSM_NLO_vev/particles.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Tue 29 Apr 2025 16:31:08


from __future__ import division
from object_library import all_particles, Particle
import parameters as Param

import propagators as Prop

a = Particle(pdg_code = 22,
             name = 'a',
             antiname = 'a',
             spin = 3,
             color = 1,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'a',
             antitexname = 'a',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

Z = Particle(pdg_code = 23,
             name = 'Z',
             antiname = 'Z',
             spin = 3,
             color = 1,
             mass = Param.MZ,
             width = Param.WZ,
             texname = 'Z',
             antitexname = 'Z',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

W__plus__ = Particle(pdg_code = 24,
                     name = 'W+',
                     antiname = 'W-',
                     spin = 3,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'W+',
                     antitexname = 'W-',
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

W__minus__ = W__plus__.anti()

g = Particle(pdg_code = 21,
             name = 'g',
             antiname = 'g',
             spin = 3,
             color = 8,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'g',
             antitexname = 'g',
             charge = 0,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

ghA = Particle(pdg_code = 9000001,
               name = 'ghA',
               antiname = 'ghA~',
               spin = -1,
               color = 1,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghA',
               antitexname = 'ghA~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghA__tilde__ = ghA.anti()

ghZ = Particle(pdg_code = 9000002,
               name = 'ghZ',
               antiname = 'ghZ~',
               spin = -1,
               color = 1,
               mass = Param.MZ,
               width = Param.WZ,
               texname = 'ghZ',
               antitexname = 'ghZ~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghZ__tilde__ = ghZ.anti()

ghWp = Particle(pdg_code = 9000003,
                name = 'ghWp',
                antiname = 'ghWp~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWp',
                antitexname = 'ghWp~',
                charge = 1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWp__tilde__ = ghWp.anti()

ghWm = Particle(pdg_code = 9000004,
                name = 'ghWm',
                antiname = 'ghWm~',
                spin = -1,
                color = 1,
                mass = Param.MW,
                width = Param.WW,
                texname = 'ghWm',
                antitexname = 'ghWm~',
                charge = -1,
                GhostNumber = 1,
                LeptonNumber = 0,
                Y = 0)

ghWm__tilde__ = ghWm.anti()

ghG = Particle(pdg_code = 82,
               name = 'ghG',
               antiname = 'ghG~',
               spin = -1,
               color = 8,
               mass = Param.ZERO,
               width = Param.ZERO,
               texname = 'ghG',
               antitexname = 'ghG~',
               charge = 0,
               GhostNumber = 1,
               LeptonNumber = 0,
               Y = 0)

ghG__tilde__ = ghG.anti()

ve = Particle(pdg_code = 12,
              name = 've',
              antiname = 've~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 've',
              antitexname = 've~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

ve__tilde__ = ve.anti()

vm = Particle(pdg_code = 14,
              name = 'vm',
              antiname = 'vm~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vm',
              antitexname = 'vm~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vm__tilde__ = vm.anti()

vt = Particle(pdg_code = 16,
              name = 'vt',
              antiname = 'vt~',
              spin = 2,
              color = 1,
              mass = Param.ZERO,
              width = Param.ZERO,
              texname = 'vt',
              antitexname = 'vt~',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 1,
              Y = 0)

vt__tilde__ = vt.anti()

e__minus__ = Particle(pdg_code = 11,
                      name = 'e-',
                      antiname = 'e+',
                      spin = 2,
                      color = 1,
                      mass = Param.ZERO,
                      width = Param.ZERO,
                      texname = 'e-',
                      antitexname = 'e+',
                      charge = -1,
                      GhostNumber = 0,
                      LeptonNumber = 1,
                      Y = 0)

e__plus__ = e__minus__.anti()

mu__minus__ = Particle(pdg_code = 13,
                       name = 'mu-',
                       antiname = 'mu+',
                       spin = 2,
                       color = 1,
                       mass = Param.ZERO,
                       width = Param.ZERO,
                       texname = 'mu-',
                       antitexname = 'mu+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

mu__plus__ = mu__minus__.anti()

ta__minus__ = Particle(pdg_code = 15,
                       name = 'ta-',
                       antiname = 'ta+',
                       spin = 2,
                       color = 1,
                       mass = Param.MTA,
                       width = Param.ZERO,
                       texname = 'ta-',
                       antitexname = 'ta+',
                       charge = -1,
                       GhostNumber = 0,
                       LeptonNumber = 1,
                       Y = 0)

ta__plus__ = ta__minus__.anti()

u = Particle(pdg_code = 2,
             name = 'u',
             antiname = 'u~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'u',
             antitexname = 'u~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

u__tilde__ = u.anti()

c = Particle(pdg_code = 4,
             name = 'c',
             antiname = 'c~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'c',
             antitexname = 'c~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

c__tilde__ = c.anti()

t = Particle(pdg_code = 6,
             name = 't',
             antiname = 't~',
             spin = 2,
             color = 3,
             mass = Param.MT,
             width = Param.WT,
             texname = 't',
             antitexname = 't~',
             charge = 2/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

t__tilde__ = t.anti()

d = Particle(pdg_code = 1,
             name = 'd',
             antiname = 'd~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 'd',
             antitexname = 'd~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

d__tilde__ = d.anti()

s = Particle(pdg_code = 3,
             name = 's',
             antiname = 's~',
             spin = 2,
             color = 3,
             mass = Param.ZERO,
             width = Param.ZERO,
             texname = 's',
             antitexname = 's~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

s__tilde__ = s.anti()

b = Particle(pdg_code = 5,
             name = 'b',
             antiname = 'b~',
             spin = 2,
             color = 3,
             mass = Param.MB,
             width = Param.ZERO,
             texname = 'b',
             antitexname = 'b~',
             charge = -1/3,
             GhostNumber = 0,
             LeptonNumber = 0,
             Y = 0)

b__tilde__ = b.anti()

G0 = Particle(pdg_code = 250,
              name = 'G0',
              antiname = 'G0',
              spin = 1,
              color = 1,
              mass = Param.MZ,
              width = Param.WZ,
              texname = 'G0',
              antitexname = 'G0',
              goldstone = True,
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

G__plus__ = Particle(pdg_code = 251,
                     name = 'G+',
                     antiname = 'G-',
                     spin = 1,
                     color = 1,
                     mass = Param.MW,
                     width = Param.WW,
                     texname = 'G+',
                     antitexname = 'G-',
                     goldstone = True,
                     charge = 1,
                     GhostNumber = 0,
                     LeptonNumber = 0,
                     Y = 0)

G__minus__ = G__plus__.anti()

h1 = Particle(pdg_code = 9000005,
              name = 'h1',
              antiname = 'h1',
              spin = 1,
              color = 1,
              mass = Param.mh1,
              width = Param.wh1,
              texname = 'h1',
              antitexname = 'h1',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)

h2 = Particle(pdg_code = 9000006,
              name = 'h2',
              antiname = 'h2',
              spin = 1,
              color = 1,
              mass = Param.mh2,
              width = Param.wh2,
              texname = 'h2',
              antitexname = 'h2',
              charge = 0,
              GhostNumber = 0,
              LeptonNumber = 0,
              Y = 0)



==> anc/rxSM_NLO_vev/propagators.py <==
# This file was automatically created  by FeynRules 2.0 (static file)
# Mathematica version: 8.0 for Mac OS X x86 (64-bit) (November 6, 2010)
# Date: Mon 1 Oct 2012 14:58:26

from object_library import all_propagators, Propagator


# define only once the denominator since this is always the same
denominator = "P('mu', id) * P('mu', id) - Mass(id) * Mass(id) + complex(0,1) * Mass(id) * Width(id)"

# propagator for the scalar
S = Propagator(name = "S",
               numerator = "complex(0,1)",
               denominator = denominator
               )

# propagator for the incoming fermion # the one for the outcomming is computed on the flight
F = Propagator(name = "F",
                numerator = "complex(0,1) * (Gamma('mu', 1, 2) * P('mu', id) + Mass(id) * Identity(1, 2))",
                denominator = denominator
               )

# massive vector in the unitary gauge, can't be use for massless particles
V1 = Propagator(name = "V1",
                numerator = "complex(0,1) * (-1 * Metric(1, 2) + Metric(1,'mu')* P('mu', id) * P(2, id) / Mass(id)**2)",
                denominator = denominator
               )

# massless vector and massive vector in unitary gauge
V2 = Propagator(name = "V2",
                numerator = "complex(0,-1) * Metric(1, 2)",
                denominator =  "P('mu', id) * P('mu', id)"
               )




==> anc/rxSM_NLO_vev/vertices.py <==
# This file was automatically created by FeynRules 2.3.49
# Mathematica version: 14.1.0 for Linux x86 (64-bit) (July 16, 2024)
# Date: Tue 29 Apr 2025 16:31:08


from object_library import all_vertices, Vertex
import particles as P
import couplings as C
import lorentz as L


V_1 = Vertex(name = 'V_1',
             particles = [ P.G0, P.G0, P.G0, P.G0 ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_20})

V_2 = Vertex(name = 'V_2',
             particles = [ P.G0, P.G0, P.G__minus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_18})

V_3 = Vertex(name = 'V_3',
             particles = [ P.G__minus__, P.G__minus__, P.G__plus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_19})

V_4 = Vertex(name = 'V_4',
             particles = [ P.a, P.a, P.G__minus__, P.G__plus__ ],
             color = [ '1' ],
             lorentz = [ L.VVSS1 ],
             couplings = {(0,0):C.GC_7})

V_5 = Vertex(name = 'V_5',
             particles = [ P.G0, P.G0, P.h2 ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_188})

V_6 = Vertex(name = 'V_6',
             particles = [ P.G__minus__, P.G__plus__, P.h2 ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_188})

V_7 = Vertex(name = 'V_7',
             particles = [ P.G0, P.G0, P.h1 ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_191})

V_8 = Vertex(name = 'V_8',
             particles = [ P.G__minus__, P.G__plus__, P.h1 ],
             color = [ '1' ],
             lorentz = [ L.SSS1 ],
             couplings = {(0,0):C.GC_191})

V_9 = Vertex(name = 'V_9',
             particles = [ P.G0, P.G0, P.h2, P.h2 ],
             color = [ '1' ],
             lorentz = [ L.SSSS1 ],
             couplings = {(0,0):C.GC_198})

V_10 = Vertex(name = 'V_10',
              particles = [ P.G__minus__, P.G__plus__, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_198})

V_11 = Vertex(name = 'V_11',
              particles = [ P.G0, P.G0, P.h1, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_197})

V_12 = Vertex(name = 'V_12',
              particles = [ P.G__minus__, P.G__plus__, P.h1, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_197})

V_13 = Vertex(name = 'V_13',
              particles = [ P.h1, P.h1, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_201})

V_14 = Vertex(name = 'V_14',
              particles = [ P.h2, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_202})

V_15 = Vertex(name = 'V_15',
              particles = [ P.h1, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_203})

V_16 = Vertex(name = 'V_16',
              particles = [ P.h1, P.h1, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.SSS1 ],
              couplings = {(0,0):C.GC_204})

V_17 = Vertex(name = 'V_17',
              particles = [ P.h1, P.h1, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_207})

V_18 = Vertex(name = 'V_18',
              particles = [ P.h2, P.h2, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_209})

V_19 = Vertex(name = 'V_19',
              particles = [ P.h1, P.h1, P.h1, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_208})

V_20 = Vertex(name = 'V_20',
              particles = [ P.a, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_3})

V_21 = Vertex(name = 'V_21',
              particles = [ P.ghA, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_3})

V_22 = Vertex(name = 'V_22',
              particles = [ P.ghA, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_4})

V_23 = Vertex(name = 'V_23',
              particles = [ P.ghWm, P.ghA__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_46})

V_24 = Vertex(name = 'V_24',
              particles = [ P.ghWm, P.ghA__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_3})

V_25 = Vertex(name = 'V_25',
              particles = [ P.ghWm, P.ghWm__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_43})

V_26 = Vertex(name = 'V_26',
              particles = [ P.ghWm, P.ghWm__tilde__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_65})

V_27 = Vertex(name = 'V_27',
              particles = [ P.ghWm, P.ghWm__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_4})

V_28 = Vertex(name = 'V_28',
              particles = [ P.ghWm, P.ghWm__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_28})

V_29 = Vertex(name = 'V_29',
              particles = [ P.ghWm, P.ghZ__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_49})

V_30 = Vertex(name = 'V_30',
              particles = [ P.ghWm, P.ghZ__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_27})

V_31 = Vertex(name = 'V_31',
              particles = [ P.ghWp, P.ghA__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_45})

V_32 = Vertex(name = 'V_32',
              particles = [ P.ghWp, P.ghA__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_4})

V_33 = Vertex(name = 'V_33',
              particles = [ P.ghWp, P.ghWp__tilde__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_44})

V_34 = Vertex(name = 'V_34',
              particles = [ P.ghWp, P.ghWp__tilde__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_65})

V_35 = Vertex(name = 'V_35',
              particles = [ P.ghWp, P.ghWp__tilde__, P.a ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_3})

V_36 = Vertex(name = 'V_36',
              particles = [ P.ghWp, P.ghWp__tilde__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_27})

V_37 = Vertex(name = 'V_37',
              particles = [ P.ghWp, P.ghZ__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_48})

V_38 = Vertex(name = 'V_38',
              particles = [ P.ghWp, P.ghZ__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_28})

V_39 = Vertex(name = 'V_39',
              particles = [ P.ghZ, P.ghWm__tilde__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_50})

V_40 = Vertex(name = 'V_40',
              particles = [ P.ghZ, P.ghWm__tilde__, P.W__minus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_27})

V_41 = Vertex(name = 'V_41',
              particles = [ P.ghZ, P.ghWp__tilde__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_47})

V_42 = Vertex(name = 'V_42',
              particles = [ P.ghZ, P.ghWp__tilde__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.UUV3 ],
              couplings = {(0,0):C.GC_28})

V_43 = Vertex(name = 'V_43',
              particles = [ P.ghZ, P.ghZ__tilde__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_72})

V_44 = Vertex(name = 'V_44',
              particles = [ P.ghG, P.ghG__tilde__, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.UUV1, L.UUV2 ],
              couplings = {(0,0):C.GC_9,(0,1):C.GC_9})

V_45 = Vertex(name = 'V_45',
              particles = [ P.g, P.g, P.g ],
              color = [ 'f(1,2,3)' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_9,(0,1):C.GC_11,(0,2):C.GC_11,(0,3):C.GC_9,(0,4):C.GC_9,(0,5):C.GC_11})

V_46 = Vertex(name = 'V_46',
              particles = [ P.g, P.g, P.g, P.g ],
              color = [ 'f(-1,1,2)*f(3,4,-1)', 'f(-1,1,3)*f(2,4,-1)', 'f(-1,1,4)*f(2,3,-1)' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(1,0):C.GC_13,(0,0):C.GC_13,(2,1):C.GC_13,(0,1):C.GC_12,(2,2):C.GC_12,(1,2):C.GC_12})

V_47 = Vertex(name = 'V_47',
              particles = [ P.t__tilde__, P.b, P.G__plus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_14,(0,1):C.GC_15})

V_48 = Vertex(name = 'V_48',
              particles = [ P.b__tilde__, P.b, P.G0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_51,(0,1):C.GC_52})

V_49 = Vertex(name = 'V_49',
              particles = [ P.b__tilde__, P.b, P.h1 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_67,(0,1):C.GC_67})

V_50 = Vertex(name = 'V_50',
              particles = [ P.vt__tilde__, P.ta__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.FFS3 ],
              couplings = {(0,0):C.GC_56})

V_51 = Vertex(name = 'V_51',
              particles = [ P.ta__plus__, P.ta__minus__, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_57,(0,1):C.GC_58})

V_52 = Vertex(name = 'V_52',
              particles = [ P.ta__plus__, P.ta__minus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_69,(0,1):C.GC_69})

V_53 = Vertex(name = 'V_53',
              particles = [ P.b__tilde__, P.t, P.G__minus__ ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_16,(0,1):C.GC_17})

V_54 = Vertex(name = 'V_54',
              particles = [ P.t__tilde__, P.t, P.G0 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_54,(0,1):C.GC_53})

V_55 = Vertex(name = 'V_55',
              particles = [ P.t__tilde__, P.t, P.h1 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_68,(0,1):C.GC_68})

V_56 = Vertex(name = 'V_56',
              particles = [ P.G0, P.G0, P.h1, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_192})

V_57 = Vertex(name = 'V_57',
              particles = [ P.G__minus__, P.G__plus__, P.h1, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_192})

V_58 = Vertex(name = 'V_58',
              particles = [ P.h1, P.h1, P.h1, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_205})

V_59 = Vertex(name = 'V_59',
              particles = [ P.h1, P.h2, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.SSSS1 ],
              couplings = {(0,0):C.GC_206})

V_60 = Vertex(name = 'V_60',
              particles = [ P.ghWm, P.ghWm__tilde__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_180})

V_61 = Vertex(name = 'V_61',
              particles = [ P.ghWp, P.ghWp__tilde__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_180})

V_62 = Vertex(name = 'V_62',
              particles = [ P.ghZ, P.ghZ__tilde__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.UUS1 ],
              couplings = {(0,0):C.GC_189})

V_63 = Vertex(name = 'V_63',
              particles = [ P.b__tilde__, P.b, P.h2 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_182,(0,1):C.GC_182})

V_64 = Vertex(name = 'V_64',
              particles = [ P.ta__plus__, P.ta__minus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_184,(0,1):C.GC_184})

V_65 = Vertex(name = 'V_65',
              particles = [ P.t__tilde__, P.t, P.h2 ],
              color = [ 'Identity(1,2)' ],
              lorentz = [ L.FFS3, L.FFS4 ],
              couplings = {(0,0):C.GC_183,(0,1):C.GC_183})

V_66 = Vertex(name = 'V_66',
              particles = [ P.a, P.W__minus__, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_29})

V_67 = Vertex(name = 'V_67',
              particles = [ P.a, P.W__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_45})

V_68 = Vertex(name = 'V_68',
              particles = [ P.a, P.W__minus__, P.G__plus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_63})

V_69 = Vertex(name = 'V_69',
              particles = [ P.W__minus__, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_25,(0,1):C.GC_24})

V_70 = Vertex(name = 'V_70',
              particles = [ P.W__minus__, P.G__plus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_61,(0,1):C.GC_62})

V_71 = Vertex(name = 'V_71',
              particles = [ P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVV1, L.VVV2, L.VVV4, L.VVV6, L.VVV7, L.VVV8 ],
              couplings = {(0,0):C.GC_4,(0,1):C.GC_3,(0,2):C.GC_3,(0,3):C.GC_4,(0,4):C.GC_4,(0,5):C.GC_3})

V_72 = Vertex(name = 'V_72',
              particles = [ P.a, P.W__minus__, P.G__plus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_178})

V_73 = Vertex(name = 'V_73',
              particles = [ P.W__minus__, P.G__plus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_176,(0,1):C.GC_177})

V_74 = Vertex(name = 'V_74',
              particles = [ P.a, P.W__plus__, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_29})

V_75 = Vertex(name = 'V_75',
              particles = [ P.a, P.W__plus__, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_46})

V_76 = Vertex(name = 'V_76',
              particles = [ P.a, P.W__plus__, P.G__minus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_64})

V_77 = Vertex(name = 'V_77',
              particles = [ P.W__plus__, P.G0, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_24,(0,1):C.GC_25})

V_78 = Vertex(name = 'V_78',
              particles = [ P.W__plus__, P.G__minus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_61,(0,1):C.GC_62})

V_79 = Vertex(name = 'V_79',
              particles = [ P.a, P.W__plus__, P.G__minus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_179})

V_80 = Vertex(name = 'V_80',
              particles = [ P.W__plus__, P.G__minus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VSS1, L.VSS3 ],
              couplings = {(0,0):C.GC_176,(0,1):C.GC_177})

V_81 = Vertex(name = 'V_81',
              particles = [ P.W__minus__, P.W__plus__, P.G0, P.G0 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_21})

V_82 = Vertex(name = 'V_82',
              particles = [ P.W__minus__, P.W__plus__, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_21})

V_83 = Vertex(name = 'V_83',
              particles = [ P.a, P.a, P.W__minus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV2, L.VVVV3, L.VVVV4 ],
              couplings = {(0,0):C.GC_5,(0,1):C.GC_5,(0,2):C.GC_6})

V_84 = Vertex(name = 'V_84',
              particles = [ P.W__minus__, P.W__plus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_66})

V_85 = Vertex(name = 'V_85',
              particles = [ P.W__minus__, P.W__plus__, P.h1, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_70})

V_86 = Vertex(name = 'V_86',
              particles = [ P.W__minus__, P.W__plus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_181})

V_87 = Vertex(name = 'V_87',
              particles = [ P.W__minus__, P.W__plus__, P.h1, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_185})

V_88 = Vertex(name = 'V_88',
              particles = [ P.W__minus__, P.W__plus__, P.h2, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_186})

V_89 = Vertex(name = 'V_89',
              particles = [ P.W__minus__, P.W__plus__, P.Z ],
              color = [ '1' ],
              lorentz = [ L.VVV9 ],
              couplings = {(0,0):C.GC_28})

V_90 = Vertex(name = 'V_90',
              particles = [ P.W__minus__, P.W__minus__, P.W__plus__, P.W__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVVV5 ],
              couplings = {(0,0):C.GC_22})

V_91 = Vertex(name = 'V_91',
              particles = [ P.ta__plus__, P.vt, P.G__minus__ ],
              color = [ '1' ],
              lorentz = [ L.FFS4 ],
              couplings = {(0,0):C.GC_55})

V_92 = Vertex(name = 'V_92',
              particles = [ P.a, P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_38})

V_93 = Vertex(name = 'V_93',
              particles = [ P.Z, P.G0, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_71})

V_94 = Vertex(name = 'V_94',
              particles = [ P.Z, P.G__minus__, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_36})

V_95 = Vertex(name = 'V_95',
              particles = [ P.Z, P.G0, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VSS2 ],
              couplings = {(0,0):C.GC_187})

V_96 = Vertex(name = 'V_96',
              particles = [ P.W__minus__, P.Z, P.G0, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_8})

V_97 = Vertex(name = 'V_97',
              particles = [ P.W__minus__, P.Z, P.G__plus__ ],
              color = [ '1' ],
              lorentz = [ L.VVS1 ],
              couplings = {(0,0):C.GC_42})

V_98 = Vertex(name = 'V_98',
              particles = [ P.W__minus__, P.Z, P.G__plus__, P.h1 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_60})

V_99 = Vertex(name = 'V_99',
              particles = [ P.W__minus__, P.Z, P.G__plus__, P.h2 ],
              color = [ '1' ],
              lorentz = [ L.VVSS1 ],
              couplings = {(0,0):C.GC_175})

V_100 = Vertex(name = 'V_100',
               particles = [ P.W__plus__, P.Z, P.G0, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_8})

V_101 = Vertex(name = 'V_101',
               particles = [ P.W__plus__, P.Z, P.G__minus__ ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_41})

V_102 = Vertex(name = 'V_102',
               particles = [ P.W__plus__, P.Z, P.G__minus__, P.h1 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_59})

V_103 = Vertex(name = 'V_103',
               particles = [ P.W__plus__, P.Z, P.G__minus__, P.h2 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_174})

V_104 = Vertex(name = 'V_104',
               particles = [ P.a, P.W__minus__, P.W__plus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.VVVV6 ],
               couplings = {(0,0):C.GC_30})

V_105 = Vertex(name = 'V_105',
               particles = [ P.Z, P.Z, P.G0, P.G0 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_40})

V_106 = Vertex(name = 'V_106',
               particles = [ P.Z, P.Z, P.G__minus__, P.G__plus__ ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_39})

V_107 = Vertex(name = 'V_107',
               particles = [ P.Z, P.Z, P.h1 ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_73})

V_108 = Vertex(name = 'V_108',
               particles = [ P.Z, P.Z, P.h1, P.h1 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_74})

V_109 = Vertex(name = 'V_109',
               particles = [ P.Z, P.Z, P.h2 ],
               color = [ '1' ],
               lorentz = [ L.VVS1 ],
               couplings = {(0,0):C.GC_190})

V_110 = Vertex(name = 'V_110',
               particles = [ P.Z, P.Z, P.h1, P.h2 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_193})

V_111 = Vertex(name = 'V_111',
               particles = [ P.Z, P.Z, P.h2, P.h2 ],
               color = [ '1' ],
               lorentz = [ L.VVSS1 ],
               couplings = {(0,0):C.GC_199})

V_112 = Vertex(name = 'V_112',
               particles = [ P.W__minus__, P.W__plus__, P.Z, P.Z ],
               color = [ '1' ],
               lorentz = [ L.VVVV5 ],
               couplings = {(0,0):C.GC_23})

V_113 = Vertex(name = 'V_113',
               particles = [ P.e__plus__, P.e__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_114 = Vertex(name = 'V_114',
               particles = [ P.mu__plus__, P.mu__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_115 = Vertex(name = 'V_115',
               particles = [ P.ta__plus__, P.ta__minus__, P.a ],
               color = [ '1' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_3})

V_116 = Vertex(name = 'V_116',
               particles = [ P.u__tilde__, P.u, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_117 = Vertex(name = 'V_117',
               particles = [ P.c__tilde__, P.c, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_118 = Vertex(name = 'V_118',
               particles = [ P.t__tilde__, P.t, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_2})

V_119 = Vertex(name = 'V_119',
               particles = [ P.d__tilde__, P.d, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_120 = Vertex(name = 'V_120',
               particles = [ P.s__tilde__, P.s, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_121 = Vertex(name = 'V_121',
               particles = [ P.b__tilde__, P.b, P.a ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_1})

V_122 = Vertex(name = 'V_122',
               particles = [ P.u__tilde__, P.u, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_123 = Vertex(name = 'V_123',
               particles = [ P.c__tilde__, P.c, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_124 = Vertex(name = 'V_124',
               particles = [ P.t__tilde__, P.t, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_125 = Vertex(name = 'V_125',
               particles = [ P.d__tilde__, P.d, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_126 = Vertex(name = 'V_126',
               particles = [ P.s__tilde__, P.s, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_127 = Vertex(name = 'V_127',
               particles = [ P.b__tilde__, P.b, P.g ],
               color = [ 'T(3,2,1)' ],
               lorentz = [ L.FFV1 ],
               couplings = {(0,0):C.GC_10})

V_128 = Vertex(name = 'V_128',
               particles = [ P.d__tilde__, P.u, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_129 = Vertex(name = 'V_129',
               particles = [ P.s__tilde__, P.c, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_130 = Vertex(name = 'V_130',
               particles = [ P.b__tilde__, P.t, P.W__minus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_131 = Vertex(name = 'V_131',
               particles = [ P.u__tilde__, P.d, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_132 = Vertex(name = 'V_132',
               particles = [ P.c__tilde__, P.s, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_133 = Vertex(name = 'V_133',
               particles = [ P.t__tilde__, P.b, P.W__plus__ ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_134 = Vertex(name = 'V_134',
               particles = [ P.e__plus__, P.ve, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_135 = Vertex(name = 'V_135',
               particles = [ P.mu__plus__, P.vm, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_136 = Vertex(name = 'V_136',
               particles = [ P.ta__plus__, P.vt, P.W__minus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_137 = Vertex(name = 'V_137',
               particles = [ P.ve__tilde__, P.e__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_138 = Vertex(name = 'V_138',
               particles = [ P.vm__tilde__, P.mu__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_139 = Vertex(name = 'V_139',
               particles = [ P.vt__tilde__, P.ta__minus__, P.W__plus__ ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_26})

V_140 = Vertex(name = 'V_140',
               particles = [ P.u__tilde__, P.u, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_35,(0,1):C.GC_32})

V_141 = Vertex(name = 'V_141',
               particles = [ P.c__tilde__, P.c, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_35,(0,1):C.GC_32})

V_142 = Vertex(name = 'V_142',
               particles = [ P.t__tilde__, P.t, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_35,(0,1):C.GC_32})

V_143 = Vertex(name = 'V_143',
               particles = [ P.d__tilde__, P.d, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_34,(0,1):C.GC_31})

V_144 = Vertex(name = 'V_144',
               particles = [ P.s__tilde__, P.s, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_34,(0,1):C.GC_31})

V_145 = Vertex(name = 'V_145',
               particles = [ P.b__tilde__, P.b, P.Z ],
               color = [ 'Identity(1,2)' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_34,(0,1):C.GC_31})

V_146 = Vertex(name = 'V_146',
               particles = [ P.ve__tilde__, P.ve, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_37})

V_147 = Vertex(name = 'V_147',
               particles = [ P.vm__tilde__, P.vm, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_37})

V_148 = Vertex(name = 'V_148',
               particles = [ P.vt__tilde__, P.vt, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2 ],
               couplings = {(0,0):C.GC_37})

V_149 = Vertex(name = 'V_149',
               particles = [ P.e__plus__, P.e__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_36,(0,1):C.GC_33})

V_150 = Vertex(name = 'V_150',
               particles = [ P.mu__plus__, P.mu__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_36,(0,1):C.GC_33})

V_151 = Vertex(name = 'V_151',
               particles = [ P.ta__plus__, P.ta__minus__, P.Z ],
               color = [ '1' ],
               lorentz = [ L.FFV2, L.FFV3 ],
               couplings = {(0,0):C.GC_36,(0,1):C.GC_33})



==> anc/rxSM_NLO_vev/write_param_card.py <==

__date__ = "6 March 2020"
__author__ = 'olivier.mattelaer@uclouvain.be'


class ParamCardWriter(object):
    
    header = \
    """######################################################################\n""" + \
    """## PARAM_CARD AUTOMATICALY GENERATED BY THE UFO  #####################\n""" + \
    """######################################################################\n"""   
    
    def __init__(self, filename, list_of_parameters=None, generic=False):
        """write a valid param_card.dat"""
        
        if not list_of_parameters:
            from parameters import all_parameters
            list_of_parameters = [param for param in all_parameters if \
                                                       param.nature=='external']
        
        self.generic_output = generic
        if generic:
            self.define_not_dep_param(list_of_parameters)

        
        self.fsock = open(filename, 'w')
        self.fsock.write(self.header)
        
        self.write_card(list_of_parameters)
    
    def define_not_dep_param(self, list_of_parameters):
        """define self.dep_mass and self.dep_width in case that they are 
        requested in the param_card.dat"""
        from particles import all_particles
        
        self.dep_mass = [(part, part.mass) for part in all_particles \
                            if part.pdg_code > 0 and \
                                            part.mass not in list_of_parameters]
        self.dep_width = [(part, part.width) for part in all_particles\
                             if part.pdg_code > 0 and \
                                part.width not in list_of_parameters]        
    
    @staticmethod
    def order_param(obj1, obj2):
        """ order parameter of a given block """
        
        maxlen = min([len(obj1.lhacode), len(obj2.lhacode)])
    
        for i in range(maxlen):
            if obj1.lhacode[i] < obj2.lhacode[i]:
                return -1
            elif obj1.lhacode[i] == obj2.lhacode[i]:
                return 0
            else:
                return 1
        #identical up to the first finish
        if len(obj1.lhacode) > len(obj2.lhacode):
            return 1
        elif  len(obj1.lhacode) == len(obj2.lhacode):
            return 0
        else:
            return -1
        
    def write_card(self, all_ext_param):
        """ """
        
        # list all lhablock
        all_lhablock = set([param.lhablock for param in all_ext_param])
        
        # ordonate lhablock alphabeticaly
        all_lhablock = list(all_lhablock)
        all_lhablock.sort()
        # put at the beginning SMINPUT + MASS + DECAY
        for name in ['DECAY', 'MASS','SMINPUTS']:
            if name in all_lhablock:
                all_lhablock.remove(name)
                all_lhablock.insert(0, name)
        
        for lhablock in all_lhablock:
            self.write_block(lhablock)
            need_writing = [ param for param in all_ext_param if \
                                                     param.lhablock == lhablock]
            from functools import cmp_to_key
            need_writing.sort(key=cmp_to_key(self.order_param))
            [self.write_param(param, lhablock) for param in need_writing]
            
            if self.generic_output:
                if lhablock in ['MASS', 'DECAY']:
                    self.write_dep_param_block(lhablock)

        if self.generic_output:
            self.write_qnumber()
                               
    def write_block(self, name):
        """ write a comment for a block"""
        
        self.fsock.writelines(
        """\n###################################""" + \
        """\n## INFORMATION FOR %s""" % name.upper() +\
        """\n###################################\n"""
         )
        if name!='DECAY':
            self.fsock.write("""Block %s \n""" % name)

    def write_param(self, param, lhablock):
        
        lhacode=' '.join(['%3s' % key for key in param.lhacode])
        if lhablock != 'DECAY':
            text = """  %s %e # %s \n""" % (lhacode, complex(param.value).real, param.name ) 
        else:
            text = '''DECAY %s %e \n''' % (lhacode, complex(param.value).real)
        self.fsock.write(text) 
                    


    
    def write_dep_param_block(self, lhablock):
        import cmath
        from parameters import all_parameters
        for parameter in all_parameters:
            exec("%s = %s" % (parameter.name, parameter.value))
        text = "##  Not dependent paramater.\n"
        text += "## Those values should be edited following analytical the \n"
        text += "## analytical expression. Some generator could simply ignore \n"
        text += "## those values and use the analytical expression\n"
        
        if lhablock == 'MASS':
            data = self.dep_mass
            prefix = " "
        else:
            data = self.dep_width
            prefix = "DECAY "
        for part, param in data:
            if isinstance(param.value, str):
                value = complex(eval(param.value)).real
            else:
                value = param.value
            
            text += """%s %s %f # %s : %s \n""" %(prefix, part.pdg_code, 
                        value, part.name, param.value)
        self.fsock.write(text)    
    
    sm_pdg = [1,2,3,4,5,6,11,12,13,13,14,15,16,21,22,23,24,25]
    data="""Block QNUMBERS %(pdg)d  # %(name)s 
        1 %(charge)d  # 3 times electric charge
        2 %(spin)d  # number of spin states (2S+1)
        3 %(color)d  # colour rep (1: singlet, 3: triplet, 8: octet)
        4 %(antipart)d  # Particle/Antiparticle distinction (0=own anti)\n"""
    
    def write_qnumber(self):
        """ write qnumber """
        from particles import all_particles
        
        text="""#===========================================================\n"""
        text += """# QUANTUM NUMBERS OF NEW STATE(S) (NON SM PDG CODE)\n"""
        text += """#===========================================================\n\n"""
        
        for part in all_particles:
            if part.pdg_code in self.sm_pdg or part.pdg_code < 0:
                continue
            text += self.data % {'pdg': part.pdg_code,
                                 'name': part.name,
                                 'charge': 3 * part.charge,
                                 'spin': 2 * part.spin + 1,
                                 'color': part.color,
                                 'antipart': part.name != part.antiname and 1 or 0}
        
        self.fsock.write(text)
        
        
            
            
            
            
        
            
if '__main__' == __name__:
    ParamCardWriter('./param_card.dat', generic=True)
    print('write ./param_card.dat')
    

